Impact of extreme magnetic fields on the QCD topological susceptibility in the vicinity of the crossover region

We present the first determination of the topological susceptibility from lattice QCD in the presence of strong background magnetic fields. Our simulations employ 2+1 flavours of stout improved staggered quarks with physical masses and cover a broad range of temperatures and magnetic field values. The results are extrapolated to the continuum limit using four different lattice spacings and an eigenvalue reweighting technique to reduce discretisation errors. For low temperatures, our calculations show an enhancement of the topological susceptibility due to the magnetic field, compatible with predictions from chiral perturbation theory. At high temperatures, we observe the impact of inverse magnetic catalysis on the susceptibility.

==> anc/fig-10.dat <==
# pbp    pbp_error    pbp_rw    pbp_rw_error    pbp_imp    pbp_imp_error    pbp_imp_rw    pbp_imp_rw_error

0.05541124811383289	0.00015827907076082701    0.0342077404021879     0.0012511117523525382    0.05737874487752862    0.00014893857705335862    0.03450386014256622    0.0012415543917456225

# W    pbp    Q_top

0.25980272849406233	0.055757080385999996	10.484987
0.3903677976511018	0.055186087677	8.8888719
0.26034561576314896	0.055588366351	-9.7540854
1.0	0.0523303226055	0.22715327
0.9886540112165031	0.05446894881725	1.7409342
0.6048956572674299	0.0549049716195	-6.8961515
0.9985121280686251	0.05463845346625	-0.58058973
0.9982346669338553	0.05406957150475	-0.5767834
1.0	0.055862718791	0.37315819
0.28455038728950566	0.054705601609250004	10.32124
0.9081957301216318	0.05561478314275	4.2880267
0.9642787360891246	0.05486855235525	-2.9021144
0.9123887845308053	0.055403308813749996	4.4259344
0.9888711650115602	0.05518586069825	1.5288047
0.010298596798120537	0.05560874470675	-16.324597
2.463941500998707e-05	0.054300234214500004	-22.29476
0.07937320836687012	0.056473456063	-12.788924
0.756044200849736	0.05632703686	6.4978098
0.7163738581631649	0.055101694481250005	-5.7391337
0.9910125306202957	0.0582766758455	-2.0517333
0.2841612739905365	0.056957782003249996	9.5159397
0.9983351769122593	0.0580238811845	0.92153099
0.9188609696108769	0.05777993080424999	-4.2406178
0.9980874893671414	0.056916465796	1.061145
0.9656725636271105	0.054854805712499996	2.7498292
0.9398755220027164	0.055523394912	4.3041333
0.1551186181234908	0.05326924327025	11.383294
0.918533195943149	0.05617272034175	-3.8848334
0.9182078440283389	0.0560072848295	-4.2384904
0.9127591811246867	0.05748998840775	-4.2085723
0.027342965602220697	0.056846231308250006	-14.704928
1.0	0.05706747831525	-0.25264027
0.3010842506663877	0.05722488241225	10.105282
1.0	0.0554807119885	-0.20982282
0.6097371705817947	0.05523875105975	6.86404
0.9157487224758893	0.055565326933	3.5216006
0.24084111187926888	0.05449972198175	10.475764
0.6560680574156074	0.05502103311125	-6.5813294
0.03901851476179817	0.055733449547000005	13.75641
0.9202362116017453	0.057339140928	4.1904607
0.9900753495887816	0.05572674478925	1.9784571
0.13085599629743336	0.0563139048415	11.815132
0.008638778078587461	0.05430958087775	-15.680422
0.8228538053237958	0.05627480412825	4.8381341
1.0	0.05447852092475	-0.22098515
0.49717197297910143	0.05547684829575	8.2690925
0.2627567427185005	0.05479890715625	-9.6796393
0.9819827321733176	0.05061260055575	-2.1244031
0.9878818691596724	0.05485863945	-2.1261943
0.3864475356978843	0.054583999895	9.475322
0.9490265632818564	0.051812995081749996	-3.0705507
0.9985987785282312	0.0528682985155	-1.4745044
0.057796020078347436	0.0539236582575	-12.621075
0.7209570973599889	0.05478738390625	-6.3988546
0.5107966651600542	0.0554151494945	7.6059751
0.00045875650659480993	0.05743905982525	19.916427
0.9634578436146775	0.058581002357	3.3426939
0.992146435384544	0.0572045613635	1.9996831
0.14370841163302728	0.0565278563125	11.61542
0.47840821303715897	0.052642777924	7.6366369
0.5495876262306528	0.0561256882645	8.0618626
0.10322708320809991	0.055026961922999995	-11.730215
0.7230196747592013	0.05503221703775	-6.1992895
0.9858010584446414	0.056345448252	2.0365815
0.9874025070664113	0.054986790917	2.2640569
0.07363914020956616	0.05532789708275	12.623625
3.152451104842144e-05	0.058396964398000004	-23.283994
0.0737314726659422	0.05584770854375	12.624069
0.7225744969424176	0.056651989382500004	-6.1830639
0.4072538803432279	0.057314773069	8.7998714
0.9620013765270887	0.05797630644675	2.8291683
0.9978702084914072	0.05347608596075	-0.78736351
1.0	0.05502340684825	0.38410512
0.23114097437020892	0.05755150054675	10.920531
0.9634564449263732	0.055168489213750005	-2.6358287
0.42976135819901257	0.05726471915	9.4512344
0.0022073036041215612	0.05648022807875	17.916944
1.0	0.05237927193775	-0.27967809
0.003439140464115142	0.0541964257535	16.674538
0.9082382987806552	0.05399212963725	-3.9021397
0.6876160421907686	0.054223528598000004	5.8009101
0.9046851331492318	0.055098027014500006	-4.0771401
0.09698705098816612	0.054368589148250004	-12.099114
0.6318168122171478	0.053585624553499994	-7.0354221
0.9056571016489803	0.05340183664375	-4.223107
0.9691404373813539	0.0551821661915	-3.4877859
0.1017012347422447	0.054174580443749995	-12.415566
0.6534403719603366	0.0567181766935	-6.9579144
0.20300360520602376	0.05604556408024999	11.216885
1.0	0.05594792324075	0.06531292
0.023446153168506394	0.0562938077925	-14.524108
0.999399385149112	0.05755911130675	1.135224
0.016651189274019998	0.0574229821535	15.609405
0.8144121517982686	0.0551142991785	-5.0440658
0.9900462598378145	0.05405379236125	1.719103
0.10012155792444918	0.05432524733975	-12.22784
0.9809770587568419	0.054146414125	2.4126818
0.8068762838424594	0.053000177511	4.5095952
9.321970716187697e-05	0.05486967260875	20.674394
0.7474175991876679	0.05649456463125	6.1332007
0.10309587822019892	0.054353221221500006	-12.425982
0.30171692779625825	0.056994839038749995	-10.297239
0.8116625166321392	0.0537733594245	4.8572849
0.9894003487353249	0.05601508309075	2.3676081
0.9958091303115743	0.0537783817375	-0.97798442
1.0	0.056565031906749996	-0.31038732
0.48511690847357547	0.05439886619425	-7.5542763
0.42628355009172636	0.057311502328	-9.1074199
0.7645095568925419	0.057785336763	6.2424225
0.7330277409442458	0.05552587644775	5.9448533
0.960721010442481	0.055277328787499996	-3.2348591
0.848152962894239	0.05624536994675	-5.2854829
1.0	0.055795217181	-0.38009079
0.9014684674677924	0.053763551739499996	4.4168884
0.8236137524268445	0.0541813300095	4.6649559
0.3146690766115061	0.05308335669225	9.4876611
0.9732158905004159	0.05670014274225	-2.7566244
0.00023658521320833829	0.0579133036725	-20.886956
0.9886732429999707	0.05742020380925	-2.2967363
0.9189757067279444	0.058030727829	3.785209
0.24009129918908226	0.05837837237125	10.81284
0.28578049489213975	0.05551800654	-10.017765
0.3733066102657811	0.054400344546749996	9.0450891
0.6115545876213965	0.056201133616249996	-7.1805874
0.9911849414335844	0.054937189868500005	-1.6994834
0.9988464344628637	0.05516617054275	1.4401346
0.7412161312896285	0.056653411636	-6.1359245
0.11448834718518032	0.05550017750125	-12.212217
0.4915350880336435	0.055279410376250004	-7.8528977
0.12546463529485505	0.05587613725375	12.477563
0.512302730935072	0.05586732839525	7.6134307
0.9870458281145054	0.05426716077225	-2.2826379
0.9983850870134746	0.054129841404	0.58337384
0.16995241712790024	0.0558363399365	11.164083
0.09991420545333135	0.05861176010675	-13.495623
0.8577472063040198	0.05868167217325	4.66724
0.9554846752851348	0.055027179374	2.7941388
0.7085612430396847	0.05416446286125	5.7459706
0.6141960564398293	0.05534048751525	7.2334808
0.40726047170286267	0.05561700060625	-9.2111394
0.8365603736169459	0.054632984999250005	4.8456022
0.19431953992993217	0.054460012683499995	11.3414
0.03942786496932703	0.055514742014500004	-13.560357
0.5431425608064937	0.057136857841000005	-7.7979983
0.5431426165617429	0.05692795699825	-7.7979881
0.26271005943994563	0.056057652021750004	10.205155
0.26268362246573373	0.05441477666575	-10.075119
0.04158125243196726	0.05484623099675	-13.503169
0.2475479420976478	0.05509995605725	-10.357347
0.5910058089882565	0.056616113064250004	-7.0964912
0.9617083508556993	0.05848915282375	-3.0731238
0.9993816930930961	0.05708782362125	0.56547528
0.21245111280927326	0.05867324256425	11.154802
0.4827866236715728	0.054836493466	-8.2672661
1.0	0.0534388518125	-0.098499127
0.7180431066110298	0.054559048323249995	6.479756
0.9644223499440482	0.05443709100475	3.4477489
0.8609195832625818	0.056577067044499996	4.9738078
0.1283827521502713	0.0564383594785	-12.100939
0.9985641734514642	0.053827201895250004	0.92062064
0.6549694760482024	0.057104622404	6.6370054
0.8906146505392256	0.05471698489575	3.6924084
0.9983243021188718	0.0538656442555	-0.5876816
0.9893729624123482	0.052250553761000004	-1.8192135
0.013357946197710982	0.0519836770555	14.551852
0.9895709355988196	0.05628065359275	-1.7075958
0.007468963442473796	0.0552576784785	-15.710291
0.049171704447238	0.056493053841	14.012672
0.9144639486607223	0.056669779535749996	3.6572252
0.75357684892314	0.0569015345045	5.7379785
0.9818013215782749	0.055507264650749996	2.2571607
3.3230015486360834e-08	0.05714871749525	28.244703
0.19373011154964384	0.0563623627935	11.402392
0.7294362501462557	0.053898720691000004	5.9100799
0.9694701830055751	0.054511544253000005	3.3772743
0.7630811675871998	0.056603117076	-6.4742604
0.9615221654288321	0.052523887513	-2.5494342
0.17691525054276555	0.05383874032175	10.811739
0.910601866906408	0.052119903584749994	-4.2928066
0.47545110947435076	0.05217601178675	-8.1003704
0.6010211159206215	0.054606252194	7.4835342
0.9873727465638434	0.05136046388025	1.5828646
0.9194372721025746	0.05365378603375	4.4937948
0.9861114607422499	0.05314670810175	1.5176751


==> anc/fig-1_150MeV.dat <==
# Q_top at \tau_f/a^2 = 0    = 0.1*N_t^2/8    = N_t^2/8

3.3593084	9.4253388	9.9757536
10.593912	9.0031083	9.9461626
3.1895428	-0.22550195	0.01709136
10.529021	5.3116339	1.9722362
0.082663845	3.3549937	3.0520204
5.5133318	4.6559966	2.7696038
18.73499	6.50601	6.0323977
3.37993	11.411475	10.159843
-4.0423856	3.1327789	5.0304032
4.8666498	9.3462281	6.9499664
2.411165	6.855135	4.9817305
6.7158604	13.663656	11.891475
9.8707837	5.5307553	6.9592034
-1.0449591	0.88851581	2.0468836
0.26877869	1.7735138	-1.0264317
3.9844341	-4.1105249	-3.000653
-5.0733117	-1.7472322	2.9193222
-3.0702273	-1.9790025	-0.98738961
4.5593748	-0.19477752	-2.0463054
-10.26857	-3.9862056	-4.9428114
-5.3133864	-2.6188584	-1.93437
-2.1673935	-12.065385	-10.969811
-9.7772344	-8.0160924	-5.9922021
1.6474586	-1.7885037	-3.9577569
-3.1245701	0.470505	-3.1063971
0.24433157	-0.11311955	-0.92149474
-5.2652473	-8.5752339	-10.98809
-0.14705323	-8.7115601	-10.043171
-6.7556039	-4.7879493	-4.0079342
0.33366586	0.46231318	-2.1169602
-5.703572	3.3767667	1.8669486
-11.086405	-4.8607853	-4.0013203
2.7476477	1.7080241	4.0086382
9.5707967	5.168942	5.9111389
9.0406538	-0.59215296	-1.9898628
-6.8760056	-8.829467	-5.1183021
-3.6744802	-8.1557966	-2.8517465
-5.7303456	1.3761155	3.946632
-8.7185447	2.9718422	3.9867851
1.9821154	-5.7591626	-5.7880899
0.14293564	-2.0215888	0.97048322
-3.5637093	0.35746993	-2.9824203
7.7700167	-1.2944091	-2.9898546
-2.2174159	-3.9691178	-4.9976525
-2.1586584	-0.89054356	-0.13416196
-8.7938267	3.6432976	5.9455469
3.0083924	6.1827526	4.8124733
1.6590884	1.3548607	1.0885309
3.0133862	5.6307663	8.9728668
-3.1291917	3.2049989	3.9256683
-0.80478036	4.0830675	4.9077001
-4.2869508	0.73504317	-0.025147967
-5.4457342	-5.4123774	-5.9526175
-4.7201572	-0.25507949	-0.9960767
-0.025641366	-1.6615908	-0.094934893
8.9318451	2.5155071	3.9542255
1.9005498	-0.56769079	-0.97102189
0.70159104	1.7824923	1.08887
5.49987	2.3489139	1.0632784
9.3565306	5.5292408	4.9649361
3.343301	-0.33189616	0.012077882
-4.2085103	4.4248077	5.947687
-2.4551765	-2.3485421	-5.9009152
-1.5751625	0.83008487	1.9664051
4.606034	1.9136407	2.9640775
3.7794963	10.042769	8.9084911
-2.4643701	-1.1905483	0.040727554
4.3310316	2.0346729	-1.1362707
5.3218423	-0.11937257	1.9276197
4.4700135	-0.8644385	-0.97264241
-1.1232609	0.13995608	-0.96328868
2.5676508	-1.541449	-1.9798103
-6.7402908	-5.8512041	-4.9741666
3.1631052	6.6869145	7.911478
-1.380736	4.0544976	3.9239179
10.367915	5.1879347	5.878068
-4.620005	0.94855283	1.0803365
1.2385473	5.037481	3.9700895
-7.9829374	6.688489	5.0249583
6.5545102	3.4759618	6.9448478
-2.7593047	-5.5927675	-5.8986985
-6.2032836	-6.6763642	-6.9522281
-4.6365436	3.6062407	2.9348258
0.65157506	0.90432073	1.1125113
0.51157907	-0.57173341	-0.97367437
-4.3366914	1.8491091	2.0107924
-4.1443018	-4.6300335	-3.993077
-0.49022253	0.34771936	-4.8889958
-2.9517838	-6.4247059	-5.9462585
-7.033057	-6.4693223	-6.9590933
-2.6912991	-0.41045457	-1.0375958
3.8795595	-7.6259508	-4.9778065
-7.345256	-2.9108962	-7.866142
15.701529	8.2588909	7.0196672
10.561026	1.463343	0.9780342
-12.794217	-5.5268387	-1.8926679
-9.1416485	-3.3497105	-3.9424685
-4.8808527	4.237291	1.8881783
7.9443535	-0.15586841	-1.0466175
-4.6362811	-9.4762091	-6.9684894
1.7490467	0.87565985	1.9737678
5.0656758	3.0652892	5.0031431
-0.0035237841	-11.026097	-10.973438
12.384734	3.9500168	3.0017733
3.7060055	8.824077	9.9441264
1.5413974	6.5224387	9.9720649
1.1204193	10.397464	10.917096
9.110182	7.0143064	9.2826802
-2.622078	14.590053	11.062761
-3.1759127	6.7741959	10.966968
10.456368	12.764266	12.993178
2.1457332	10.915259	12.892988
2.0038985	8.8168434	11.918762
9.4833902	7.3959212	8.8957185
-0.44475137	-0.97517767	0.99235112
-13.210362	1.1855819	2.8848194
0.20349667	2.1580332	1.0249194
-8.5122252	6.5518605	3.1180122
2.1732297	-1.631005	-1.9786578
-6.2834328	3.655622	5.9867299
2.9922875	1.5521431	0.0059351445
-0.48693317	1.296075	4.9539626
-13.815876	-4.1069045	-0.037328788
7.613525	3.6185606	3.984413
1.7512522	0.54328914	0.99382856
18.536138	5.2339209	5.9889527
5.5895962	9.356564	10.05316
-0.18284125	12.500833	12.946124
4.1904416	9.5088126	10.896438
-0.94706527	5.8888313	2.9540053
0.71625236	1.0090867	0.99642216
2.3675532	1.3882866	1.994853
-4.4037558	6.9854571	6.0418082
1.8193881	3.6262562	4.9497526
-4.6130545	6.4455614	3.9885753
-1.2796377	-0.63571291	2.2769511
6.5763194	-0.46557245	-0.0252112
-4.4072075	-2.9271741	-4.9841718
-0.26034414	-0.91561044	-0.7874261
-5.4964107	-8.5778988	-5.0478895
-3.5684686	-3.2614239	-4.0052682
-13.929464	-3.8731299	-3.8994298
-2.4907803	-1.79856	-1.9926438
-6.4766164	-3.914453	-5.9650749
7.4485733	0.87350259	0.01430948
-6.7421718	5.6387236	5.8942522
-4.1252039	-1.658359	0.97199627
-2.0131878	-8.2774169	-4.9137168
-6.4056292	-5.6485594	-4.8702303
4.4923361	-1.5397147	-3.3468583
0.39131087	1.7645832	1.9657199
-4.3840018	-1.8010936	-3.1634656
2.1594364	0.45716578	-0.91199614
-3.5902395	-8.3892187	-6.9535925
-6.9856176	2.6523831	2.0614041
1.2438309	-3.9433433	-0.016307825
4.4631621	-4.2734666	-3.8881708
-5.2449517	-7.4411316	-7.0020479
-12.678618	-6.0457939	-4.0013827
-0.38494152	-7.5706696	-6.9442468
-2.4345019	2.1788641	3.5490931
10.318039	5.7469918	2.1030396
-1.9005382	5.706947	4.8464618
-9.1717749	-0.64830998	-1.0045016
-0.018237296	1.5822497	0.98563079
0.098409079	-6.339111	-5.9862636
1.6782096	-3.1282888	-7.9958636
0.83597242	-0.40536062	-0.77531448
6.2937625	-2.0310494	-4.7378348
2.0391544	-3.2014702	-3.9917607
-7.1890052	1.3784685	0.97450908
4.6879046	4.0652807	5.964489
-3.1423612	-1.5125726	-0.99148882
-11.308428	-2.7208965	-4.0094159
0.01803855	0.06532072	-0.0069491667
-1.2517589	2.1940675	2.6087481
-0.29739441	-5.2081672	-6.0370575
3.9990122	-8.6017001	-10.002288
-0.9156153	6.4884603	3.9788052
-5.7103378	-0.71261039	-1.0262122
-7.3882965	-3.4777437	-2.9935721
5.1534282	0.69700796	-4.9725366
-3.0847055	-3.0570887	-1.0080235
-2.4592836	-7.2456942	-5.8966746
6.0508819	-3.8051582	-3.9826707
1.5891911	2.8866928	2.0479783
1.514279	-1.7503788	-2.8648969
-0.013756146	6.0198759	1.9540408
3.201716	-2.0657975	0.88448335
1.2865228	-1.2408553	1.9831271
-3.5943945	-0.48662744	0.11691559
6.2523012	4.8281262	0.020968858
3.4712841	-3.9827116	-1.0084028
-1.3244265	-3.0857087	-2.9995784
3.2876159	-2.1869718	-1.9651305
-0.16924885	4.2684855	4.9208496
-5.3742801	2.5230827	2.0120417
-5.570201	2.4971672	3.9946206
-1.0416533	-6.8047324	-5.0277521
-5.9338972	-10.627666	-9.7837919
-4.7501381	-0.78191303	-1.0017293
6.9601509	8.8951153	8.9603073
-1.2748596	-6.7094703	-4.9842567
1.8149015	-5.9108708	-2.9816316
-10.620828	-1.3608674	-2.9127141
2.2581803	6.6601104	6.9835338
-0.21138546	6.1609274	7.8391691
-6.5586889	3.7608423	3.0016691
-9.517742	-6.8589585	0.0025103003
-5.3210787	-3.3704438	-0.85581993
-1.1508736	4.8617238	2.0151213
-9.806068	-3.5871092	-4.0114565
7.298262	-1.6292774	-4.0073239
3.5358119	-0.48028332	-2.9906886
4.3874277	-2.7542973	-2.9791214
-10.317103	-1.0699876	-6.8971692
-5.9169901	-0.75463414	1.0006155
0.033949187	-3.3616297	-2.9706609
-12.088972	-3.8236088	-6.9447458
5.5283267	-6.6168889	-7.9419802
-5.4519754	-12.04016	-11.899012
1.3935132	-10.490712	-7.9694293
-7.5225161	-7.0381313	-6.4366752
-15.678069	-4.0808507	-5.059008
-1.9459497	-5.2968374	-3.9635715
4.1317289	-0.24848028	1.2228933
3.7137481	-1.0272048	-0.32574748
12.415985	10.990553	11.965643
-11.752853	0.22126397	2.902948
3.1562565	1.8556432	1.1190667
-9.1486042	0.90985129	-0.019186548
6.3796076	3.2437891	3.9738574
-2.4680813	-6.4943576	-2.9703282
-7.7324658	-1.6827356	1.995711
4.7463101	7.3717307	8.9218996
1.0616945	0.30728813	-1.087803
13.072926	-3.726812	-1.9440793
-7.5733963	-1.3331628	-0.91993656
-3.4459021	-5.3311214	-3.9760937
8.5615392	5.6640061	2.9904984
8.4808247	3.1138468	1.0767025
3.4838214	10.202419	7.8864904
5.0953074	8.4290518	8.9664005
4.7617334	-3.1826994	-2.8668751
-0.2700177	0.57421986	-0.9758269
-7.3203217	3.6323736	2.888644
-3.0562945	-1.528392	-2.8988843
5.3055746	0.60752341	-2.0027058
-0.32923148	-4.1580805	-6.8431694
-2.5072956	0.26680874	-3.0297904
-1.3073743	-0.80646361	0.95512224
12.404648	2.3627014	1.9864976
16.368814	-6.5966388	-7.8673752
-7.0934986	-7.7186965	-7.9415525
-3.1620545	3.1362744	-1.0057584
-11.138897	-1.683541	-5.0289662
1.8619987	-2.9101859	-2.0236581
-7.6327177	1.5455816	1.9939107
4.032179	2.9969412	5.974576
1.5613979	0.20661777	0.050865986
2.3756601	6.1060711	4.9684328
11.944939	8.7644286	6.0438398
5.8921697	3.6763822	0.99920722
1.0596715	-5.4651369	-6.6547589
-6.2466632	-5.873169	-5.8659637
-5.9148608	-2.6119637	-2.883645
-16.604503	-3.9135663	-3.1034972
4.0382675	-2.8970457	-4.6873121
-17.942461	-6.5075614	-2.944149
10.979073	0.66363141	3.0927161
6.7356784	3.7741486	2.0894987
-0.32524512	0.71853795	-1.0178101
-8.0815649	1.5317405	2.2280355
1.9698753	5.9410772	5.0202901
-2.7631	2.5170329	5.0086693
10.563534	-0.50209757	-1.872829
3.6411995	1.6739558	-2.9884912
-4.5231009	-2.9817307	-1.9713948
1.9467323	-8.1298476	-8.0122574
3.5736465	0.17415499	0.95724179
3.0738783	-0.9179024	-2.0079726
-4.606469	4.1247807	2.8507082
-9.7429921	2.9282625	1.9406619
3.7648363	4.3308215	2.9793503
-9.7204335	-2.4633081	-4.9470744
-3.7755856	-7.8189719	-6.9290446
1.1055306	0.61880364	-0.036379688
-4.4486262	0.61375869	-0.070695523
-3.7266721	-7.7928324	-5.9272085
-4.0199604	0.29649048	1.9954425
11.513036	4.31524	2.9794029
7.1413646	4.6791234	5.9744166
4.2039472	-1.11693	2.8956795
7.0913122	3.2057484	2.9822726
-3.001524	-4.7088304	-0.96049116
-6.4417454	-2.7256497	-0.014911846
-1.6240575	-6.3177602	-5.0925054
-3.9985291	-3.7897333	-0.036180612
-4.7502627	-2.9132158	-2.9941135
-1.6438238	-5.0543616	-7.0108659
-1.7331919	-5.210782	-6.0473423
-3.195336	-3.8023311	-6.0097716
-0.38401628	-2.9759997	-5.0063231
-4.17078	2.3321334	0.86346068
6.0361369	1.1638868	5.0095528
10.352427	10.327455	6.9202707
-5.8013886	2.2049717	2.962388
-12.343314	-7.9582504	-7.8315991
-1.4803339	-7.3134867	-5.9901072
-0.97879799	-4.5143432	-2.994558
1.8467398	-2.8448226	-2.9587813
0.36514184	-11.34263	-10.931307
4.5410993	5.6227712	6.9232964
0.78659595	-0.95876003	-1.061261
-1.5831454	-7.0986587	-3.9186636
0.48127708	2.6907779	3.7834082
0.93378687	1.4799225	0.96680591
-7.7384195	-1.8547336	-1.0149527
2.8139652	-2.3865106	3.2038278
-3.8335439	0.44612658	0.99378263
-0.85688332	4.6062922	4.9871508
3.284731	-1.916959	-1.0500539
5.1883235	-2.0531511	0.97611285
0.51378971	-7.7519223	-3.9455991


==> anc/fig-1_212MeV.dat <==
# Qtop at \tau_f/a^2 = 0    = 0.1*N_t^2/8    = N_t^2/8

2.3473602	-0.94402312	-0.98723852
-1.3650624	-0.29268833	0.00011120829
-3.9079825	1.4371559	2.9958482
-0.32739288	1.0314911	0.97138764
1.7984288	1.9018368	1.0001705
3.7367796	1.1895667	0.99826863
2.4428972	1.9801447	2.0009262
-0.92488517	0.5629007	0.99805711
5.7593856	1.7405663	1.996185
4.4673796	0.98233485	0.99767629
-2.733485	2.1389497	1.9958015
6.7410043	1.0309047	0.99891269
1.4123565	0.39921749	0.0016484224
-0.33697737	1.1848938	0.99943989
-7.5371816	0.30301271	0.99937102
5.2508305	-0.92159471	-0.9891934
0.75485821	-0.0461232	0.026784509
-2.8121417	-1.8108694	-0.98668798
3.0169243	-0.96658444	-0.99435189
-1.1927661	-0.22639529	-0.0011271951
-6.2435882	-1.6304452	-1.9914538
-4.4471691	-1.5717651	-1.9940919
-4.0230902	-1.9813823	-1.0442892
-2.4408769	-0.79459723	-0.99626833
2.0545142	0.75476021	0.00014774788
0.57087396	-0.042694878	0.00067359698
-1.7100262	0.4066235	0.00060132933
6.2354744	-0.88983225	-0.99804269
-1.2910928	1.8924106	1.9923768
-3.5762692	1.0415182	0.99725198
-4.1975534	-0.014924583	6.9675225e-05
1.9980479	0.88233059	1.0088644
-6.3798159	0.098226558	0.99338915
-4.6471304	1.912588	1.9903199
0.087827419	1.3527785	0.99306821
3.781381	0.45623904	0.99068563
-0.18091315	0.26690852	3.0278655e-05
-1.5084345	-0.052750236	1.100988e-05
-0.44304719	1.4653792	0.99804033
3.7526858	0.24205039	0.99678098
1.2343629	2.926194	1.9845352
2.5991533	1.9901457	1.9958541
2.5629268	0.099127412	0.0004022089
-1.5863302	-0.51133195	-0.99792422
-3.0906161	-1.4601572	-1.9902974
3.3950604	0.32551996	0.99784726
-4.1496643	-1.0460138	-0.98574904
3.9982464	-1.9199406	-1.977748
-1.3937653	-0.63866792	0.0032932178
-1.3844255	-0.014446821	0.0011786785
-0.95960647	0.21148068	-0.0016204291
4.132781	-1.9100709	-1.9948764
4.8327379	-0.5269948	-0.0004688086
-0.93981009	1.4441289	0.98551948
-3.878796	0.901512	-0.00020780094
3.1884335	2.4211404	1.9945273
3.2577552	-0.6013297	-1.0014275
-0.1607722	0.51983991	0.99379027
-1.0495419	-1.1288153	-0.18604686
1.0380752	-1.6673624	-0.99543239
-3.0250408	0.030993919	-0.0027393898
-2.1489068	0.95562237	0.93754998
0.31902483	2.7673823	2.9912331
-3.9304792	-1.257034	0.0064766266
1.0269618	-0.30482584	0.0011149603
-3.0059639	0.79588541	0.99532529
2.0618377	0.56410357	0.9960263
1.0632955	1.5343099	1.9935104
-1.1201564	0.97756967	0.99179249
3.1192826	1.0458932	0.98237359
0.9802749	0.36214734	7.0940077e-05
-4.0122731	0.93369623	0.99549264
0.76074168	1.6633234	0.99669198
-1.3834256	-0.056537994	-5.7243501e-05
1.4024152	0.1042744	-0.005722273
1.551507	-0.039592585	-2.3831117e-05
2.6416488	-0.030776256	-8.6953873e-05
1.670528	0.3776436	-0.0058926035
2.2261439	1.5012127	0.99702724
0.55163075	1.648385	0.99808859
-0.69000573	0.094460723	0.022009594
-1.2836184	1.0104642	0.014885702
2.3682883	0.026930523	0.018435301
3.4508461	0.81562802	0.0084064252
3.2897471	-0.6036724	0.0031140803
-6.0810906	0.23627179	0.99773716
-0.29847679	-2.7244536	-1.9818188
-3.8129166	-1.0272105	-0.98552422
1.9535931	-1.7054582	-0.99779016
-5.1409883	0.15569581	2.5980248e-06
-2.5909036	-1.9109572	-1.9825234
-0.65960997	-0.88600378	-0.58845439
-3.930056	-0.90486542	0.052718848
-3.3581933	-1.5630839	-1.9777247
-3.6535829	-0.94798122	-0.9769157
-0.63885198	-2.1393469	-0.98911592
1.0783284	0.019556557	0.00012819913
-0.63644248	-0.21275526	-0.99419931
0.70284305	-3.5613657	-1.9946304
-0.084780356	-1.0913894	-0.99728513
2.1308217	2.5913881	1.9461399
3.8329013	0.32909215	0.98176946
-2.4758583	0.65131274	3.3372619e-05
-1.1024485	0.88389356	0.0033620255
0.95656767	0.076244908	0.0048849381
2.9155829	-0.223083	-0.99541993
-1.774041	-0.09943027	0.0046051286
2.8167273	0.92767127	0.35994223
-4.421694	-0.020262882	0.0076572651
-5.4460556	-0.6421594	-0.97867379
9.2105535	0.019937134	-0.011229227
-1.0062418	-0.33014596	-1.0156999
-3.4142786	-0.92982979	-1.0013311
-0.99145512	-0.5578117	-1.0002801
-0.048210543	-0.95683109	-1.0050007
4.3240995	-1.9445349	-1.997765
-2.7307492	-3.7813622	-3.951515
3.7028331	1.3276157	0.98535901
-0.96008096	-0.065546429	-1.9986703
-2.8660225	-0.011225533	-1.0817554
-5.2780939	0.36065139	-0.99981754
0.95667573	-1.9488326	-1.924434
0.39459751	-1.9641735	-1.973313
-1.6814128	-0.16399145	-1.9935814
-2.1037654	0.33388527	-0.99864212
-0.48198828	0.02080785	-0.0015990888
0.36488736	-0.25030226	-1.0037545
2.0833361	-1.570327	-0.99857246
2.8361469	0.17158313	-0.00040030824
-0.27635487	0.01851003	-0.00027210484
-5.8749847	-1.7772185	-1.9858804
2.2518363	0.74807038	0.99723447
2.3816284	0.52798695	0.082605452
5.17354	0.81870124	-0.99832181
2.1613598	-0.15488338	-0.99815959
-2.3710531	-0.93537087	-0.99869773
-1.865987	-0.10855392	-6.9705707e-05
-0.56962118	1.9854411	1.9869902
-3.3711698	1.1634815	0.99837842
-5.0178017	0.061044094	0.0028657634
-0.11074023	-0.19150765	-0.99377898
4.2320648	0.10491995	-0.99597673
1.7948539	0.25767087	-0.99691843
-0.39448074	-0.40575956	2.5924356e-05
-2.6826606	1.5268544	0.99432344
-5.0366947	-1.427298	-0.98989519
-3.9025882	0.12726015	-0.97376817
-3.8892638	-0.56767681	0.00017569381
-4.0306798	0.4960933	-0.011545535
-0.11116477	-0.029153003	-0.0069806394
1.9330767	-0.81956493	-0.00050015395
1.4245022	-1.0059048	-0.81605641
1.3941991	0.0082769226	-9.4721263e-05
-0.11404006	-0.95611578	-0.9962571
6.0487838	0.93271845	0.99252273
3.8689339	0.32015163	-0.006593552
1.4097821	0.8402993	0.98567756
1.4074914	0.65016161	-0.0051698994
-6.0120174	0.83919829	-0.010335795
-0.065430478	0.53959877	0.99330746
-0.59393612	-0.045856673	-8.5768916e-05
-7.0319563	0.01062454	7.5270786e-05
-2.2369554	0.3495856	-0.00048734799
-4.0734473	-0.012900673	-0.00011652615
-0.53434057	-1.5416987	0.0056013245
6.1741227	-0.11267614	-0.99823969
-0.66814342	0.72757765	-0.0043325649
0.18343262	-0.095630185	-0.005716769
2.4762085	1.8159124	0.99188151
-0.57746902	0.01152735	-0.0011256657
2.5210603	-0.17786168	0.10150776
-2.6740995	-2.7546495	-1.982993
-2.1159161	-1.2986005	-1.9878581
0.43394726	-1.1983359	-1.9845551
-0.86813459	-1.93925	-1.8953118
2.8200492	-0.06803429	-0.98071965
-1.3171616	0.95089938	-1.7635047e-05
0.37529669	0.027038871	0.00023103129
1.6263751	-0.030665027	0.00037402036
0.012147065	-0.054792205	0.00014475139
0.87071367	-0.98565986	-0.99658919
-2.9987943	-0.31626206	0.00023597297
-2.7248324	-0.0044532855	0.00039651819
1.3558691	-1.6458313	-0.74149316
-3.3400612	-2.4582622	-1.8440185
1.0845812	0.35193052	0.99365304
-4.2260467	-2.3758709	-0.98269518
1.4186734	1.8896936	1.9792746
2.849557	0.92118924	0.0003420801
-2.8357007	-0.10582654	0.00024409788
-1.9271378	0.24916492	-0.0037308779
-2.3251891	0.97401807	0.89465461
5.9982749	1.8578806	1.9975533
-1.2065187	1.2658562	0.99891781
0.3911597	0.035741544	0.012651559
7.6820668	0.9932018	0.99915663
-0.26399661	0.095758324	0.99890536
-4.5199808	-1.8927694	-0.99708913
-0.4713722	-0.39243415	-0.048236567
-0.52264749	0.011142711	-0.99551769
-2.03701	-1.9317154	-1.9905528
0.85979822	-1.1408764	-1.995506
-3.1916714	-1.0360454	-0.93596894
-3.0335046	-1.0752385	-0.0070900626
-0.44944648	1.7640987	-0.0073187081
-4.0821717	-3.6102162	-0.99067596
-5.9406646	-0.56569577	-5.7407407e-05
-2.6628967	-0.099385646	-1.1399218e-05
3.5045906	-0.027974459	0.045611175
-2.6173228	-0.92641916	-0.045676711
2.7147866	-0.88229621	0.0060642794
2.7056893	0.37796568	0.00023895027
0.030232378	0.92245443	0.9816901
5.0896258	1.9536174	0.99820396
-0.67220778	0.93201181	0.99781518
-2.5388844	-0.5583626	0.0021461489
8.3337167	-0.63001956	-0.0030491567
3.1181053	2.0381058	1.995818
1.6696802	1.9515837	1.9792464
2.2842288	-0.84499273	8.5883181e-05
-2.6631258	1.6267563	0.998664
0.48261665	1.3566209	0.99919666
3.1333945	1.0077246	0.99842033
7.1681866	0.017714749	0.0011766727
1.5856242	0.3468915	0.98408655
-4.255975	1.0229722	0.98783892
5.0234905	-0.93448565	-0.9915302
0.44179234	-1.0982737	-0.99731857
4.1379104	2.7032677	1.9905472
1.6067593	0.05442802	0.99351915
-0.063931594	-0.79228817	0.2729019
0.82659211	0.79835822	0.99632042
-2.352297	-1.4771074	-0.95266751
-0.34969104	1.2521525	0.95317134
-5.5297685	-1.8776853	-1.9980066
3.2189957	-0.028918089	-0.015096195
-1.7691211	-1.1048814	-0.99942151
1.5617082	-1.5091413	-7.657927e-05
1.5737385	0.34402777	0.99529588
-0.48775552	0.67229014	0.00016589574
-1.4722834	-1.3030724	-0.99477601
0.23713682	1.0375613	0.98957215
4.1252169	0.36899721	6.697642e-05
1.4105738	0.061274497	9.5827811e-05
-2.834707	0.040025607	3.4199064e-05
-2.4950691	0.0029292596	1.1253153e-05
-1.3856692	-0.0065672883	5.056494e-05
-3.9187324	-0.068539901	0.00011960338
2.0218597	0.90214292	0.99589395
4.9120228	0.87455183	4.4902719e-05
-0.70001462	-0.03186938	6.2382408e-05
-1.9482099	0.38567475	7.9017335e-05
4.7560027	-1.6152908	-0.99048336
-4.5492693	-0.01857166	4.8989876e-05
-9.0491033	-0.55280158	4.0422576e-05
-2.0284858	-0.010651121	-2.9477283e-05
3.973182	0.04651067	5.3693116e-05
0.09651405	0.98347291	0.99727754
-0.7442669	0.98415105	0.99822564
-2.3795626	0.97408095	0.99537391
-2.4120707	1.0199738	0.99587272
-1.1213181	0.25448979	0.99238931
2.2859594	1.4180959	1.9887839
5.6774853	-1.7972361	-1.9563799
2.0909256	0.09791679	0.98461631
-2.60219	0.15314691	0.99498487
-0.82299867	0.93804538	0.99919348
1.895694	1.7151357	0.99926389
0.61465598	-0.006577853	-0.00029074225
0.63551128	-0.14170108	-0.0015768058
3.7321107	1.2888389	1.9964133
-1.5180707	0.020288743	-0.001709025
-2.6542308	0.021794024	-0.0010542583
-4.2426635	0.0019173568	-0.0012701088
-3.3418358	-1.3036173	-0.99858132
6.1228941	0.054763406	-0.0014289241
-3.8236162	1.9831184	1.9830364
-0.7433412	1.1276775	0.9958458
-2.9078735	-0.68970272	-0.98322804
-1.3410523	-1.779924	-0.96559797
-2.894094	-1.0015868	-1.6797576e-05
1.6287753	-0.75294623	0.00014035236
-0.70781904	-0.36050182	6.1955969e-05
-2.7802365	0.14315696	0.0063756655
-4.0351832	-0.95134525	-0.97804026
4.5909916	-1.8872174	-0.99301589
7.5476296	-2.6275006	-0.99689284
-2.0373399	-1.1165969	-0.99714811
6.9479717	-1.94548	-1.9878655
6.3635202	0.53632883	0.99651879
1.6718061	1.2318208	0.95848197
-1.0231346	2.4228473	2.9556168
-0.33166244	-1.0485504	-0.99782466
0.74529968	-1.7725572	-0.99822387
0.88754808	-1.0029444	-0.99848836
3.5488534	-0.97090136	-0.99844988
1.9653832	-0.21421083	-0.032041461
-6.4384683	-0.49031341	-0.998278
-3.6894906	-0.96572049	-0.99817902
2.6467156	0.46714167	5.6898574e-05
-2.5853711	1.0725912	1.9833442
5.5061875	-0.003636141	0.00021143375
3.7056948	-0.027095742	-5.1802814e-05
3.7149301	-0.0034627176	0.00041589136
-1.447975	0.053533467	1.9888159
0.96034965	1.1309218	0.97726961
2.5712269	-1.7495301	-0.99328568
-3.9001602	-0.2555896	-1.9884604
-3.1292655	-1.0304038	-0.99824896
-4.4936303	-0.89685972	-0.99595985
-3.0852575	-0.96297405	-0.99552608
-0.6575177	-1.0252692	-0.99719596
-8.3132173	-0.064882918	-0.00027722682
3.5658229	-0.056607224	-0.00035798455
1.6520949	-0.02577206	-0.00037743304
-0.21579623	-0.0038038434	-0.00024022146
-0.32142623	0.61184816	-5.0592837e-05
-0.077101308	2.358581	-4.2430742e-05
1.5056359	0.44666011	0.9965584
1.7435011	-1.7054759	-0.00014304016
0.93050949	-0.33921128	-0.99039472
3.3573943	0.10796905	-0.0014089808
0.47781455	-0.95637156	-0.98385915
-4.3907011	-1.861324	-0.99425926
-3.7978959	-1.4887451	-0.98964499
-3.1407694	-0.29039703	-0.99466416
0.23818104	0.035519582	0.0013104871
1.1017685	0.95272212	0.99943572
-1.0852208	0.0083756335	0.00011662726
4.5017409	0.74344372	-8.8479657e-05
4.8082188	-0.04148819	-6.8339626e-05
-5.8748101	0.91908476	0.99372368
-5.2885662	0.52046196	0.99842189
-6.6910163	-1.5695691	-0.87730829
4.4636845	-0.0049515956	0.97181319
3.7360363	0.23125636	0.99628965
0.76910783	1.8947298	0.99561432
1.6333999	1.0039983	0.99700095
0.14956439	1.6409517	0.9974519
7.9591172	-0.82579243	0.0046868776
8.4545888	0.79466571	0.99192792
7.5754194	1.9718825	1.9784452
4.6811621	0.15719832	0.0094665909
1.350544	-0.9539506	-0.97968451
2.2941568	-0.12434958	0.025677564
1.0266551	-0.89046289	-0.98298401
-3.0446796	1.0330755	1.9258694
1.9457529	-0.65031681	0.012218425
-2.6066169	-0.57576569	-0.98197606
-2.6406618	-1.5681864	0.010618124
0.050351537	0.90048304	0.99877895
2.5208911	0.028788199	9.2967063e-06
2.7469534	0.60694497	0.98051572
3.0249246	0.55228875	-0.99635875
3.3006038	1.6367394	1.9923581
2.7295085	-1.8130216	-0.91980477
-5.7375925	0.032665302	-2.0150058e-05
1.5629535	-0.35470217	-4.8259214e-05
-3.9544658	-0.44653469	-3.5533915e-05
0.42878283	0.02463382	0.99796675
3.7528232	0.13096727	0.98059832
-0.018693755	1.3647758	0.99693826
2.281927	0.013791426	2.3812465e-05
1.0049624	0.11774488	3.4742923e-05
-2.768712	-0.93210208	0.0001905554
0.16900048	0.58461712	0.00016487501
-0.87967257	-0.0064817753	0.00012361528
0.30432291	0.79645036	0.00014527322
1.7473094	5.5540235	3.9018688
0.38473025	3.1653951	1.9150995
3.0852245	0.16517116	5.9857499e-05
-3.1250531	0.97497327	0.99452892
4.1377387	2.8203444	1.9249753
-5.4109477	0.81666417	-2.0957382e-05
-3.0983002	-0.8941633	-0.00024254649
4.0682244	-0.91885382	-1.278022e-05
-3.8926677	0.024685035	5.9030204e-05
1.6329604	0.1021513	0.00014799066
0.89095704	0.82972607	-0.029984723
-2.2170666	1.6797198	0.99279659
1.5295813	0.89956525	0.99537409
0.29631562	-0.65713689	-0.0013268079
6.1399407	-0.029670258	-0.0014299961
-0.17653029	-1.9565256	-2.004419
0.28903846	-0.7001787	-2.0005768
-0.1842283	-1.036018	-0.99923653
-0.2638367	1.2108557	1.8579929
1.2729813	0.79421407	0.99392762
-0.068989064	0.022094308	-0.0055691611
-0.12657077	1.2483818	1.99084
-0.57379597	-0.059320041	0.0012879411
5.72483	1.8372194	1.9949737
-2.9729734	1.0415227	1.0068773
0.95569005	2.0124557	2.0201827
-0.70571407	1.7381725	0.99382102
-3.3621079	-0.0087905862	-0.002788369
1.2454126	0.79530315	0.98913338
-1.7274913	0.17409136	0.00028021622
2.2508301	0.94238571	0.83812685
1.2847084	0.7673811	0.0003060097
2.3252672	0.76005765	0.97836469
4.9770816	0.95628995	0.99594772
2.9812806	0.96216999	0.99672328
2.354914	-1.1250329	-0.97524492
-0.65020635	-0.00083638711	-0.027349458


==> anc/fig-2.dat <==
# \tau_f/a^2	Conf-1_QtopReg	Conf-1_QtopImp	Conf-2_QtopReg	Conf-2_QtopImp	

0.0	0.91234256	1.6590884	-3.5567576	-3.5567576
0.02	0.88148896	1.6076151	-3.2990985	-3.2990985
0.04	0.84799799	1.5468568	-3.0616163	-3.0616163
0.06	0.81311595	1.4800406	-2.8452168	-2.8452168
0.08	0.77773268	1.4094342	-2.6491634	-2.6491634
0.1	0.74259301	1.3368657	-2.4718526	-2.4718526
0.12	0.7083676	1.2639397	-2.3112916	-2.3112916
0.14	0.67564256	1.1920685	-2.1653994	-2.1653994
0.16	0.64487816	1.1224227	-2.0321974	-2.0321974
0.18	0.6163725	1.0558746	-1.9099251	-1.9099251
0.2	0.59025039	0.99297765	-1.7970981	-1.7970981
0.22	0.56648334	0.93399701	-1.6925235	-1.6925235
0.24	0.54493619	0.87898395	-1.595282	-1.595282
0.26	0.52542889	0.8278768	-1.5046906	-1.5046906
0.28	0.50779902	0.78060279	-1.420255	-1.420255
0.3	0.4919513	0.73715806	-1.3416201	-1.3416201
0.32	0.47788469	0.69764992	-1.2685259	-1.2685259
0.34	0.465694	0.66229731	-1.2007707	-1.2007707
0.36	0.4555501	0.63139713	-1.1381849	-1.1381849
0.38	0.44766713	0.60527155	-1.0806122	-1.0806122
0.4	0.44226636	0.58421278	-1.0278986	-1.0278986
0.42	0.43954454	0.56843785	-0.97988656	-0.97988656
0.44	0.43965085	0.55805959	-0.9364117	-0.9364117
0.46	0.44267376	0.55307458	-0.89730192	-0.89730192
0.48	0.44863655	0.55336539	-0.86237716	-0.86237716
0.5	0.45749959	0.55871287	-0.83145004	-0.83145004
0.52	0.46916705	0.5688145	-0.8043269	-0.8043269
0.54	0.48349603	0.58330477	-0.78080942	-0.78080942
0.56	0.50030625	0.60177484	-0.76069646	-0.76069646
0.58	0.5193891	0.62378916	-0.74378602	-0.74378602
0.6	0.54051522	0.64889828	-0.72987708	-0.72987708
0.62	0.5634403	0.67664748	-0.718771	-0.718771
0.64	0.58790918	0.70658194	-0.7102724	-0.7102724
0.66	0.61365845	0.7382491	-0.70418949	-0.70418949
0.68	0.64041814	0.77119954	-0.70033411	-0.70033411
0.7000000000000001	0.66791296	0.80498704	-0.69852169	-0.69852169
0.72	0.69586341	0.8391687	-0.69857158	-0.69857158
0.74	0.72398711	0.87330553	-0.700308	-0.700308
0.76	0.7520005	0.90696361	-0.70356163	-0.70356163
0.78	0.77962086	0.93971609	-0.70817171	-0.70817171
0.8	0.80656883	0.97114598	-0.71398823	-0.71398823
0.8200000000000001	0.83257155	1.0008502	-0.72087369	-0.72087369
0.84	0.85736658	1.0284451	-0.72870425	-0.72870425
0.86	0.8807068	1.0535737	-0.73736984	-0.73736984
0.88	0.90236634	1.0759155	-0.74677353	-0.74677353
0.9	0.92214721	1.0951963	-0.75683001	-0.75683001
0.92	0.93988629	1.1112002	-0.76746369	-0.76746369
0.9400000000000001	0.95546192	1.1237799	-0.77860646	-0.77860646
0.96	0.96879938	1.1328654	-0.7901954	-0.7901954
0.98	0.97987466	1.13847	-0.80217059	-0.80217059
1.0	0.98871596	1.1406918	-0.81447305	-0.81447305
1.02	0.99540288	1.1397117	-0.82704294	-0.82704294
1.04	1.0000632	1.1357867	-0.839818	-0.839818
1.06	1.0028676	1.1292403	-0.85273225	-0.85273225
1.08	1.004023	1.1204503	-0.86571515	-0.86571515
1.1	1.0037645	1.1098343	-0.878691	-0.878691
1.12	1.0023476	1.0978357	-0.89157893	-0.89157893
1.1400000000000001	1.0000394	1.0849094	-0.90429328	-0.90429328
1.16	0.99711128	1.0715087	-0.91674461	-0.91674461
1.18	0.99383224	1.0580743	-0.92884127	-0.92884127
1.2	0.99046258	1.0450246	-0.9404914	-0.9404914
1.22	0.98724937	1.0327488	-0.95160553	-0.95160553
1.24	0.98442238	1.0216005	-0.96209936	-0.96209936
1.26	0.98219103	1.0118944	-0.97189669	-0.97189669
1.28	0.98074196	1.0039027	-0.98093227	-0.98093227
1.3	0.98023705	0.99785329	-0.98915423	-0.98915423
1.32	0.98081203	0.99392828	-0.99652604	-0.99652604
1.34	0.98257527	0.99226321	-1.0030277	-1.0030277
1.36	0.98560707	0.99294664	-1.0086561	-1.0086561
1.3800000000000001	0.98995922	0.99602039	-1.0134247	-1.0134247
1.4000000000000001	0.995655	1.0014803	-1.0173626	-1.0173626
1.42	1.0026897	1.0092777	-1.0205128	-1.0205128
1.44	1.0110314	1.0193217	-1.0229299	-1.0229299
1.46	1.0206228	1.0314822	-1.0246785	-1.0246785
1.48	1.0313831	1.0455938	-1.0258307	-1.0258307
1.5	1.0432109	1.0614608	-1.0264637	-1.0264637
1.52	1.0559869	1.0788628	-1.0266583	-1.0266583
1.54	1.0695783	1.0975605	-1.026497	-1.026497
1.56	1.083842	1.1173032	-1.0260625	-1.0260625
1.58	1.0986295	1.1378353	-1.0254364	-1.0254364
1.6	1.1137906	1.158903	-1.0246984	-1.0246984
1.62	1.1291778	1.1802613	-1.0239252	-1.0239252
1.6400000000000001	1.1446496	1.2016795	-1.0231897	-1.0231897
1.6600000000000001	1.160074	1.2229459	-1.0225605	-1.0225605
1.68	1.1753307	1.2438716	-1.0221013	-1.0221013
1.7	1.1903128	1.2642925	-1.0218703	-1.0218703
1.72	1.2049282	1.2840707	-1.0219196	-1.0219196
1.74	1.2190992	1.3030938	-1.0222951	-1.0222951
1.76	1.2327622	1.3212738	-1.0230363	-1.0230363
1.78	1.2458671	1.3385448	-1.0241756	-1.0241756
1.8	1.2583757	1.3548607	-1.0257389	-1.0257389
1.82	1.2702599	1.3701918	-1.0277452	-1.0277452
1.84	1.2815007	1.3845222	-1.0302067	-1.0302067
1.86	1.292086	1.3978468	-1.0331295	-1.0331295
1.8800000000000001	1.3020096	1.4101684	-1.0365136	-1.0365136
1.9000000000000001	1.3112695	1.4214962	-1.0403531	-1.0403531
1.92	1.3198671	1.4318433	-1.0446375	-1.0446375
1.94	1.3278061	1.4412257	-1.0493513	-1.0493513
1.96	1.3350918	1.4496609	-1.0544752	-1.0544752
1.98	1.3417308	1.4571674	-1.0599863	-1.0599863
2.0	1.3477305	1.4637639	-1.0658586	-1.0658586
2.02	1.3530985	1.4694689	-1.0720639	-1.0720639
2.04	1.3578429	1.4743009	-1.0785717	-1.0785717
2.06	1.361972	1.4782775	-1.0853504	-1.0853504
2.08	1.3654938	1.4814159	-1.0923669	-1.0923669
2.1	1.3684167	1.4837327	-1.0995875	-1.0995875
2.12	1.3707486	1.4852437	-1.1069784	-1.1069784
2.14	1.3724975	1.4859637	-1.1145055	-1.1145055
2.16	1.3736709	1.485907	-1.122135	-1.122135
2.18	1.3742765	1.4850868	-1.1298339	-1.1298339
2.2	1.3743211	1.4835152	-1.1375701	-1.1375701
2.22	1.3738117	1.4812038	-1.1453126	-1.1453126
2.24	1.3727548	1.478163	-1.1530316	-1.1530316
2.2600000000000002	1.3711565	1.4744025	-1.1606994	-1.1606994
2.2800000000000002	1.3690229	1.4699313	-1.1682897	-1.1682897
2.3000000000000003	1.36636	1.464758	-1.1757787	-1.1757787
2.32	1.3631736	1.4588908	-1.1831443	-1.1831443
2.34	1.35947	1.4523384	-1.1903672	-1.1903672
2.36	1.355256	1.4451098	-1.1974303	-1.1974303
2.38	1.3505389	1.4372152	-1.2043187	-1.2043187
2.4	1.3453274	1.4286664	-1.2110205	-1.2110205
2.42	1.3396317	1.4194777	-1.2175258	-1.2175258
2.44	1.3334637	1.4096662	-1.2238273	-1.2238273
2.46	1.3268381	1.3992531	-1.2299197	-1.2299197
2.48	1.3197721	1.3882642	-1.2358003	-1.2358003
2.5	1.3122867	1.3767305	-1.2414679	-1.2414679
2.52	1.3044063	1.3646894	-1.2469233	-1.2469233
2.54	1.29616	1.3521851	-1.2521691	-1.2521691
2.56	1.2875812	1.3392687	-1.2572089	-1.2572089
2.58	1.2787079	1.3259994	-1.2620478	-1.2620478
2.6	1.269583	1.3124432	-1.2666919	-1.2666919
2.62	1.2602542	1.2986737	-1.271148	-1.271148
2.64	1.2507728	1.2847706	-1.2754235	-1.2754235
2.66	1.2411942	1.270819	-1.2795265	-1.2795265
2.68	1.2315759	1.2569075	-1.2834651	-1.2834651
2.7	1.2219774	1.2431267	-1.2872479	-1.2872479
2.72	1.2124582	1.2295669	-1.2908831	-1.2908831
2.74	1.2030768	1.2163158	-1.2943794	-1.2943794
2.7600000000000002	1.1938892	1.2034564	-1.297745	-1.297745
2.7800000000000002	1.1849476	1.1910644	-1.300988	-1.300988
2.8000000000000003	1.1762989	1.1792067	-1.3041163	-1.3041163
2.82	1.167984	1.1679397	-1.3071373	-1.3071373
2.84	1.160037	1.1573078	-1.3100584	-1.3100584
2.86	1.1524845	1.1473436	-1.3128864	-1.3128864
2.88	1.1453455	1.138067	-1.3156279	-1.3156279
2.9	1.1386318	1.1294863	-1.318289	-1.318289
2.92	1.132348	1.1215985	-1.3208755	-1.3208755
2.94	1.1264924	1.1143912	-1.3233928	-1.3233928
2.96	1.1210577	1.1078431	-1.3258462	-1.3258462
2.98	1.1160318	1.1019263	-1.3282404	-1.3282404
3.0	1.1113986	1.0966076	-1.3305799	-1.3305799
3.02	1.1071394	1.09185	-1.3328689	-1.3328689
3.04	1.1032331	1.0876142	-1.3351112	-1.3351112
3.06	1.0996574	1.0838597	-1.3373106	-1.3373106
3.08	1.0963893	1.080546	-1.3394704	-1.3394704
3.1	1.0934057	1.0776333	-1.3415939	-1.3415939
3.12	1.0906839	1.0750834	-1.3436839	-1.3436839
3.14	1.088202	1.0728599	-1.3457433	-1.3457433
3.16	1.0859389	1.0709287	-1.3477747	-1.3477747
3.18	1.0838748	1.0692583	-1.3497804	-1.3497804
3.2	1.0819913	1.0678196	-1.3517629	-1.3517629
3.22	1.0802711	1.0665861	-1.3537243	-1.3537243
3.24	1.0786985	1.065534	-1.3556665	-1.3556665
3.2600000000000002	1.077259	1.0646415	-1.3575915	-1.3575915
3.2800000000000002	1.0759394	1.0638896	-1.3595012	-1.3595012
3.3000000000000003	1.0747279	1.0632608	-1.3613972	-1.3613972
3.3200000000000003	1.0736135	1.06274	-1.3632812	-1.3632812
3.34	1.0725867	1.0623136	-1.3651548	-1.3651548
3.36	1.0716387	1.0619695	-1.3670195	-1.3670195
3.38	1.0707616	1.0616974	-1.3688767	-1.3688767
3.4	1.0699486	1.0614879	-1.3707279	-1.3707279
3.42	1.0691932	1.0613328	-1.3725744	-1.3725744
3.44	1.0684901	1.061225	-1.3744174	-1.3744174
3.46	1.067834	1.0611583	-1.3762584	-1.3762584
3.48	1.0672208	1.0611272	-1.3780985	-1.3780985
3.5	1.0666462	1.0611268	-1.379939	-1.379939
3.52	1.0661069	1.061153	-1.3817811	-1.3817811
3.54	1.0655997	1.0612021	-1.383626	-1.383626
3.56	1.0651217	1.0612708	-1.3854749	-1.3854749
3.58	1.0646705	1.0613563	-1.387329	-1.387329
3.6	1.0642438	1.0614562	-1.3891895	-1.3891895
3.62	1.0638396	1.0615683	-1.3910576	-1.3910576
3.64	1.0634561	1.0616907	-1.3929344	-1.3929344
3.66	1.0630918	1.0618217	-1.3948213	-1.3948213
3.68	1.0627451	1.0619599	-1.3967194	-1.3967194
3.7	1.0624147	1.062104	-1.3986299	-1.3986299
3.72	1.0620996	1.0622529	-1.4005542	-1.4005542
3.74	1.0617987	1.0624055	-1.4024934	-1.4024934
3.7600000000000002	1.061511	1.0625611	-1.404449	-1.404449
3.7800000000000002	1.0612357	1.0627188	-1.4064223	-1.4064223
3.8000000000000003	1.060972	1.062878	-1.4084147	-1.4084147
3.8200000000000003	1.0607193	1.063038	-1.4104275	-1.4104275
3.84	1.0604768	1.0631985	-1.4124623	-1.4124623
3.86	1.0602441	1.0633588	-1.4145206	-1.4145206
3.88	1.0600205	1.0635186	-1.4166039	-1.4166039
3.9	1.0598057	1.0636776	-1.4187138	-1.4187138
3.92	1.0595992	1.0638354	-1.4208521	-1.4208521
3.94	1.0594006	1.0639917	-1.4230204	-1.4230204
3.96	1.0592095	1.0641463	-1.4252206	-1.4252206
3.98	1.0590256	1.064299	-1.4274546	-1.4274546
4.0	1.0588486	1.0644495	-1.4297243	-1.4297243
4.0200000000000005	1.0586782	1.0645977	-1.4320317	-1.4320317
4.04	1.0585141	1.0647435	-1.434379	-1.434379
4.0600000000000005	1.0583561	1.0648867	-1.4367684	-1.4367684
4.08	1.0582039	1.0650272	-1.4392022	-1.4392022
4.1	1.0580574	1.0651649	-1.4416829	-1.4416829
4.12	1.0579163	1.0652996	-1.444213	-1.444213
4.14	1.0577805	1.0654314	-1.4467952	-1.4467952
4.16	1.0576497	1.0655601	-1.4494322	-1.4494322
4.18	1.0575238	1.0656857	-1.452127	-1.452127
4.2	1.0574027	1.0658081	-1.4548827	-1.4548827
4.22	1.0572861	1.0659272	-1.4577025	-1.4577025
4.24	1.0571739	1.066043	-1.4605897	-1.4605897
4.26	1.0570661	1.0661556	-1.4635478	-1.4635478
4.28	1.0569624	1.0662647	-1.4665808	-1.4665808
4.3	1.0568627	1.0663705	-1.4696923	-1.4696923
4.32	1.056767	1.0664729	-1.4728866	-1.4728866
4.34	1.056675	1.0665718	-1.4761678	-1.4761678
4.36	1.0565868	1.0666672	-1.4795407	-1.4795407
4.38	1.0565021	1.0667592	-1.4830098	-1.4830098
4.4	1.0564208	1.0668477	-1.4865802	-1.4865802
4.42	1.0563429	1.0669326	-1.490257	-1.490257
4.44	1.0562682	1.067014	-1.4940457	-1.4940457
4.46	1.0561967	1.0670919	-1.4979521	-1.4979521
4.48	1.0561282	1.0671663	-1.501982	-1.501982
4.5	1.0560627	1.0672371	-1.5061417	-1.5061417
4.5200000000000005	1.0560001	1.0673044	-1.5104377	-1.5104377
4.54	1.0559402	1.0673681	-1.5148767	-1.5148767
4.5600000000000005	1.055883	1.0674282	-1.5194656	-1.5194656
4.58	1.0558283	1.0674848	-1.5242118	-1.5242118
4.6000000000000005	1.0557762	1.0675378	-1.5291226	-1.5291226
4.62	1.0557265	1.0675873	-1.5342057	-1.5342057
4.64	1.0556791	1.0676332	-1.5394689	-1.5394689
4.66	1.055634	1.0676755	-1.5449201	-1.5449201
4.68	1.055591	1.0677143	-1.5505672	-1.5505672
4.7	1.0555501	1.0677495	-1.5564184	-1.5564184
4.72	1.0555112	1.0677812	-1.5624814	-1.5624814
4.74	1.0554742	1.0678093	-1.5687639	-1.5687639
4.76	1.055439	1.0678338	-1.5752734	-1.5752734
4.78	1.0554056	1.0678549	-1.5820167	-1.5820167
4.8	1.0553739	1.0678724	-1.5890001	-1.5890001
4.82	1.0553438	1.0678863	-1.596229	-1.596229
4.84	1.0553153	1.0678968	-1.6037076	-1.6037076
4.86	1.0552882	1.0679037	-1.6114387	-1.6114387
4.88	1.0552625	1.0679071	-1.6194237	-1.6194237
4.9	1.055238	1.0679071	-1.6276614	-1.6276614
4.92	1.0552149	1.0679035	-1.6361485	-1.6361485
4.94	1.0551929	1.0678965	-1.6448787	-1.6448787
4.96	1.0551719	1.0678859	-1.6538425	-1.6538425
4.98	1.0551521	1.0678719	-1.6630262	-1.6630262
5.0	1.0551331	1.0678545	-1.6724122	-1.6724122
5.0200000000000005	1.0551151	1.0678336	-1.6819781	-1.6819781
5.04	1.0550979	1.0678093	-1.6916964	-1.6916964
5.0600000000000005	1.0550814	1.0677815	-1.7015341	-1.7015341
5.08	1.0550656	1.0677504	-1.7114528	-1.7114528
5.1000000000000005	1.0550504	1.0677158	-1.7214085	-1.7214085
5.12	1.0550358	1.0676779	-1.7313518	-1.7313518
5.14	1.0550217	1.0676365	-1.7412283	-1.7412283
5.16	1.055008	1.0675919	-1.7509793	-1.7509793
5.18	1.0549947	1.0675438	-1.7605428	-1.7605428
5.2	1.0549817	1.0674925	-1.7698547	-1.7698547
5.22	1.0549689	1.0674378	-1.7788499	-1.7788499
5.24	1.0549564	1.0673798	-1.7874645	-1.7874645
5.26	1.0549439	1.0673185	-1.7956369	-1.7956369
5.28	1.0549315	1.067254	-1.8033099	-1.8033099
5.3	1.0549191	1.0671862	-1.8104321	-1.8104321
5.32	1.0549067	1.0671152	-1.816959	-1.816959
5.34	1.0548942	1.0670409	-1.8228546	-1.8228546
5.36	1.0548815	1.0669635	-1.8280915	-1.8280915
5.38	1.0548686	1.0668828	-1.8326515	-1.8326515
5.4	1.0548555	1.066799	-1.8365251	-1.8365251
5.42	1.054842	1.0667121	-1.8397114	-1.8397114
5.44	1.0548282	1.066622	-1.8422168	-1.8422168
5.46	1.0548139	1.0665288	-1.8440544	-1.8440544
5.48	1.0547992	1.0664325	-1.8452423	-1.8452423
5.5	1.054784	1.0663332	-1.8458026	-1.8458026
5.5200000000000005	1.0547682	1.0662308	-1.8457604	-1.8457604
5.54	1.0547518	1.0661254	-1.8451421	-1.8451421
5.5600000000000005	1.0547347	1.066017	-1.8439748	-1.8439748
5.58	1.054717	1.0659056	-1.8422855	-1.8422855
5.6000000000000005	1.0546985	1.0657913	-1.8401001	-1.8401001
5.62	1.0546792	1.0656741	-1.8374432	-1.8374432
5.64	1.0546591	1.0655539	-1.8343375	-1.8343375
5.66	1.0546381	1.0654309	-1.8308038	-1.8308038
5.68	1.0546162	1.0653051	-1.8268608	-1.8268608
5.7	1.0545934	1.0651764	-1.8225247	-1.8225247
5.72	1.0545696	1.0650449	-1.81781	-1.81781
5.74	1.0545448	1.0649106	-1.8127289	-1.8127289
5.76	1.0545189	1.0647736	-1.8072917	-1.8072917
5.78	1.054492	1.0646339	-1.8015073	-1.8015073
5.8	1.0544639	1.0644915	-1.7953826	-1.7953826
5.82	1.0544347	1.0643465	-1.7889235	-1.7889235
5.84	1.0544043	1.0641988	-1.7821346	-1.7821346
5.86	1.0543726	1.0640486	-1.7750196	-1.7750196
5.88	1.0543398	1.0638958	-1.7675814	-1.7675814
5.9	1.0543056	1.0637404	-1.7598225	-1.7598225
5.92	1.0542702	1.0635826	-1.7517449	-1.7517449
5.94	1.0542334	1.0634223	-1.7433505	-1.7433505
5.96	1.0541953	1.0632595	-1.7346413	-1.7346413
5.98	1.0541558	1.0630944	-1.7256195	-1.7256195
6.0	1.0541149	1.0629269	-1.7162877	-1.7162877
6.0200000000000005	1.0540725	1.062757	-1.7066492	-1.7066492
6.04	1.0540288	1.0625849	-1.696708	-1.696708
6.0600000000000005	1.0539836	1.0624105	-1.6864691	-1.6864691
6.08	1.0539369	1.0622339	-1.6759384	-1.6759384
6.1000000000000005	1.0538887	1.0620551	-1.6651233	-1.6651233
6.12	1.053839	1.0618741	-1.6540322	-1.6540322
6.140000000000001	1.0537877	1.0616911	-1.642675	-1.642675
6.16	1.0537349	1.0615059	-1.6310632	-1.6310632
6.18	1.0536806	1.0613187	-1.6192094	-1.6192094
6.2	1.0536247	1.0611295	-1.6071277	-1.6071277
6.22	1.0535672	1.0609384	-1.5948335	-1.5948335
6.24	1.0535081	1.0607453	-1.5823434	-1.5823434
6.26	1.0534474	1.0605503	-1.5696749	-1.5696749
6.28	1.0533851	1.0603535	-1.5568462	-1.5568462
6.3	1.0533212	1.0601549	-1.5438757	-1.5438757
6.32	1.0532556	1.0599545	-1.5307824	-1.5307824
6.34	1.0531884	1.0597524	-1.5175845	-1.5175845
6.36	1.0531196	1.0595486	-1.5043001	-1.5043001
6.38	1.0530492	1.0593432	-1.4909459	-1.4909459
6.4	1.0529771	1.0591361	-1.4775375	-1.4775375
6.42	1.0529034	1.0589275	-1.4640888	-1.4640888
6.44	1.052828	1.0587174	-1.4506119	-1.4506119
6.46	1.052751	1.0585058	-1.4371165	-1.4371165
6.48	1.0526723	1.0582928	-1.4236102	-1.4236102
6.5	1.052592	1.0580784	-1.4100983	-1.4100983
6.5200000000000005	1.0525101	1.0578627	-1.3965837	-1.3965837
6.54	1.0524265	1.0576456	-1.3830671	-1.3830671
6.5600000000000005	1.0523413	1.0574273	-1.369547	-1.369547
6.58	1.0522545	1.0572078	-1.3560202	-1.3560202
6.6000000000000005	1.0521661	1.0569871	-1.3424822	-1.3424822
6.62	1.052076	1.0567652	-1.3289271	-1.3289271
6.640000000000001	1.0519844	1.0565423	-1.3153485	-1.3153485
6.66	1.0518912	1.0563184	-1.3017398	-1.3017398
6.68	1.0517964	1.0560934	-1.2880945	-1.2880945
6.7	1.0517	1.0558675	-1.2744071	-1.2744071
6.72	1.051602	1.0556407	-1.2606733	-1.2606733
6.74	1.0515025	1.055413	-1.2468904	-1.2468904
6.76	1.0514015	1.0551845	-1.2330582	-1.2330582
6.78	1.051299	1.0549553	-1.2191792	-1.2191792
6.8	1.0511949	1.0547253	-1.2052587	-1.2052587
6.82	1.0510894	1.0544946	-1.1913057	-1.1913057
6.84	1.0509824	1.0542632	-1.1773331	-1.1773331
6.86	1.0508739	1.0540313	-1.1633573	-1.1633573
6.88	1.050764	1.0537988	-1.1493993	-1.1493993
6.9	1.0506526	1.0535658	-1.1354837	-1.1354837
6.92	1.0505399	1.0533324	-1.1216394	-1.1216394
6.94	1.0504258	1.0530985	-1.1078987	-1.1078987
6.96	1.0503103	1.0528642	-1.0942975	-1.0942975
6.98	1.0501934	1.0526296	-1.0808742	-1.0808742
7.0	1.0500752	1.0523947	-1.0676694	-1.0676694
7.0200000000000005	1.0499558	1.0521596	-1.054725	-1.054725
7.04	1.049835	1.0519242	-1.0420832	-1.0420832
7.0600000000000005	1.049713	1.0516887	-1.0297856	-1.0297856
7.08	1.0495897	1.051453	-1.0178724	-1.0178724
7.1000000000000005	1.0494653	1.0512173	-1.0063808	-1.0063808
7.12	1.0493396	1.0509816	-0.99534468	-0.99534468
7.140000000000001	1.0492128	1.0507458	-0.98479348	-0.98479348
7.16	1.0490848	1.0505101	-0.97475145	-0.97475145
7.18	1.0489557	1.0502745	-0.96523719	-0.96523719
7.2	1.0488255	1.050039	-0.9562633	-0.9562633
7.22	1.0486943	1.0498037	-0.9478363	-0.9478363
7.24	1.048562	1.0495685	-0.93995666	-0.93995666
7.26	1.0484287	1.0493337	-0.93261915	-0.93261915
7.28	1.0482944	1.0490991	-0.92581329	-0.92581329
7.3	1.0481591	1.0488648	-0.91952392	-0.91952392
7.32	1.048023	1.0486309	-0.91373192	-0.91373192
7.34	1.0478859	1.0483974	-0.90841495	-0.90841495
7.36	1.0477479	1.0481644	-0.90354821	-0.90354821
7.38	1.0476091	1.0479318	-0.89910519	-0.89910519
7.4	1.0474694	1.0476997	-0.89505837	-0.89505837
7.42	1.047329	1.0474682	-0.89137981	-0.89137981
7.44	1.0471878	1.0472373	-0.88804173	-0.88804173
7.46	1.0470459	1.047007	-0.88501697	-0.88501697
7.48	1.0469032	1.0467774	-0.88227929	-0.88227929
7.5	1.0467599	1.0465484	-0.8798037	-0.8798037
7.5200000000000005	1.0466159	1.0463202	-0.87756663	-0.87756663
7.54	1.0464714	1.0460927	-0.87554605	-0.87554605
7.5600000000000005	1.0463262	1.045866	-0.87372154	-0.87372154
7.58	1.0461804	1.0456402	-0.87207429	-0.87207429
7.6000000000000005	1.0460342	1.0454152	-0.87058707	-0.87058707
7.62	1.0458874	1.045191	-0.86924422	-0.86924422
7.640000000000001	1.0457401	1.0449678	-0.86803149	-0.86803149
7.66	1.0455924	1.0447456	-0.86693604	-0.86693604
7.68	1.0454443	1.0445243	-0.86594628	-0.86594628
7.7	1.0452958	1.0443041	-0.86505179	-0.86505179
7.72	1.045147	1.0440848	-0.86424325	-0.86424325
7.74	1.0449978	1.0438667	-0.86351227	-0.86351227
7.76	1.0448484	1.0436496	-0.86285137	-0.86285137
7.78	1.0446986	1.0434337	-0.86225384	-0.86225384
7.8	1.0445487	1.0432189	-0.86171369	-0.86171369
7.82	1.0443985	1.0430052	-0.86122556	-0.86122556
7.84	1.0442481	1.0427928	-0.86078466	-0.86078466
7.86	1.0440976	1.0425816	-0.8603867	-0.8603867
7.88	1.0439469	1.0423716	-0.86002784	-0.86002784
7.9	1.0437962	1.0421629	-0.85970463	-0.85970463
7.92	1.0436454	1.0419554	-0.85941398	-0.85941398
7.94	1.0434946	1.0417493	-0.85915313	-0.85915313
7.96	1.0433437	1.0415446	-0.85891957	-0.85891957
7.98	1.0431929	1.0413411	-0.85871105	-0.85871105
8.0	1.0430421	1.0411391	-0.85852556	-0.85852556
8.02	1.0428914	1.0409385	-0.85836126	-0.85836126
8.040000000000001	1.0427408	1.0407392	-0.85821648	-0.85821648
8.06	1.0425903	1.0405414	-0.85808974	-0.85808974
8.08	1.04244	1.0403451	-0.85797967	-0.85797967
8.1	1.0422898	1.0401502	-0.85788503	-0.85788503
8.120000000000001	1.0421399	1.0399568	-0.85780469	-0.85780469
8.14	1.0419902	1.0397649	-0.85773763	-0.85773763
8.16	1.0418407	1.0395745	-0.8576829	-0.8576829
8.18	1.0416916	1.0393857	-0.85763965	-0.85763965
8.2	1.0415427	1.0391984	-0.85760709	-0.85760709
8.22	1.0413942	1.0390127	-0.85758449	-0.85758449
8.24	1.041246	1.0388285	-0.85757119	-0.85757119
8.26	1.0410983	1.0386459	-0.85756658	-0.85756658
8.28	1.0409509	1.038465	-0.8575701	-0.8575701
8.3	1.040804	1.0382856	-0.85758122	-0.85758122
8.32	1.0406575	1.0381079	-0.85759947	-0.85759947
8.34	1.0405115	1.0379318	-0.85762439	-0.85762439
8.36	1.0403661	1.0377573	-0.85765557	-0.85765557
8.38	1.0402211	1.0375845	-0.85769264	-0.85769264
8.4	1.0400767	1.0374134	-0.85773522	-0.85773522
8.42	1.0399329	1.0372439	-0.857783	-0.857783
8.44	1.0397896	1.0370762	-0.85783565	-0.85783565
8.46	1.039647	1.0369101	-0.8578929	-0.8578929
8.48	1.039505	1.0367457	-0.85795447	-0.85795447
8.5	1.0393637	1.036583	-0.85802011	-0.85802011
8.52	1.039223	1.036422	-0.85808958	-0.85808958
8.540000000000001	1.0390831	1.0362627	-0.85816267	-0.85816267
8.56	1.0389439	1.0361052	-0.85823916	-0.85823916
8.58	1.0388054	1.0359494	-0.85831886	-0.85831886
8.6	1.0386677	1.0357953	-0.85840159	-0.85840159
8.620000000000001	1.0385307	1.0356429	-0.85848718	-0.85848718
8.64	1.0383946	1.0354923	-0.85857546	-0.85857546
8.66	1.0382592	1.0353435	-0.85866628	-0.85866628
8.68	1.0381247	1.0351963	-0.8587595	-0.8587595
8.700000000000001	1.0379911	1.0350509	-0.85885498	-0.85885498
8.72	1.0378583	1.0349073	-0.85895259	-0.85895259
8.74	1.0377264	1.0347654	-0.85905222	-0.85905222
8.76	1.0375955	1.0346253	-0.85915374	-0.85915374
8.78	1.0374654	1.0344869	-0.85925705	-0.85925705
8.8	1.0373363	1.0343503	-0.85936205	-0.85936205
8.82	1.0372082	1.0342154	-0.85946864	-0.85946864
8.84	1.037081	1.0340823	-0.85957672	-0.85957672
8.86	1.0369548	1.033951	-0.85968621	-0.85968621
8.88	1.0368296	1.0338214	-0.85979703	-0.85979703
8.9	1.0367054	1.0336935	-0.8599091	-0.8599091
8.92	1.0365823	1.0335674	-0.86002234	-0.86002234
8.94	1.0364602	1.0334431	-0.86013668	-0.86013668
8.96	1.0363392	1.0333205	-0.86025205	-0.86025205
8.98	1.0362192	1.0331996	-0.86036839	-0.86036839
9.0	1.0361003	1.0330805	-0.86048564	-0.86048564
9.02	1.0359826	1.0329631	-0.86060374	-0.86060374
9.040000000000001	1.035866	1.0328475	-0.86072263	-0.86072263
9.06	1.0357505	1.0327336	-0.86084226	-0.86084226
9.08	1.0356361	1.0326214	-0.86096257	-0.86096257
9.1	1.0355229	1.0325109	-0.86108353	-0.86108353
9.120000000000001	1.0354109	1.0324022	-0.86120507	-0.86120507
9.14	1.0353	1.0322952	-0.86132717	-0.86132717
9.16	1.0351904	1.0321899	-0.86144978	-0.86144978
9.18	1.0350819	1.0320863	-0.86157285	-0.86157285
9.200000000000001	1.0349747	1.0319845	-0.86169634	-0.86169634
9.22	1.0348687	1.0318843	-0.86182023	-0.86182023
9.24	1.0347639	1.0317858	-0.86194448	-0.86194448
9.26	1.0346604	1.031689	-0.86206904	-0.86206904
9.28	1.0345581	1.0315939	-0.86219389	-0.86219389
9.3	1.0344571	1.0315005	-0.862319	-0.862319
9.32	1.0343574	1.0314087	-0.86244434	-0.86244434
9.34	1.034259	1.0313186	-0.86256988	-0.86256988
9.36	1.0341619	1.0312302	-0.86269559	-0.86269559
9.38	1.0340661	1.0311434	-0.86282145	-0.86282145
9.4	1.0339716	1.0310583	-0.86294743	-0.86294743
9.42	1.0338784	1.0309748	-0.8630735	-0.8630735
9.44	1.0337866	1.030893	-0.86319965	-0.86319965
9.46	1.0336961	1.0308128	-0.86332585	-0.86332585
9.48	1.033607	1.0307342	-0.86345208	-0.86345208
9.5	1.0335193	1.0306572	-0.86357831	-0.86357831
9.52	1.0334329	1.0305818	-0.86370454	-0.86370454
9.540000000000001	1.0333479	1.0305081	-0.86383074	-0.86383074
9.56	1.0332643	1.0304359	-0.8639569	-0.8639569
9.58	1.033182	1.0303653	-0.86408298	-0.86408298
9.6	1.0331012	1.0302963	-0.86420899	-0.86420899
9.620000000000001	1.0330218	1.0302288	-0.8643349	-0.8643349
9.64	1.0329438	1.030163	-0.8644607	-0.8644607
9.66	1.0328673	1.0300987	-0.86458637	-0.86458637
9.68	1.0327922	1.0300359	-0.8647119	-0.8647119
9.700000000000001	1.0327185	1.0299747	-0.86483727	-0.86483727
9.72	1.0326462	1.029915	-0.86496247	-0.86496247
9.74	1.0325755	1.0298568	-0.8650875	-0.8650875
9.76	1.0325061	1.0298002	-0.86521233	-0.86521233
9.78	1.0324383	1.029745	-0.86533695	-0.86533695
9.8	1.0323719	1.0296914	-0.86546136	-0.86546136
9.82	1.032307	1.0296393	-0.86558554	-0.86558554
9.84	1.0322436	1.0295886	-0.86570948	-0.86570948
9.86	1.0321817	1.0295395	-0.86583318	-0.86583318
9.88	1.0321212	1.0294918	-0.86595662	-0.86595662
9.9	1.0320623	1.0294456	-0.86607979	-0.86607979
9.92	1.0320049	1.0294008	-0.86620269	-0.86620269
9.94	1.031949	1.0293575	-0.86632531	-0.86632531
9.96	1.0318946	1.0293156	-0.86644763	-0.86644763
9.98	1.0318418	1.0292752	-0.86656965	-0.86656965
10.0	1.0317905	1.0292362	-0.86669137	-0.86669137
10.02	1.0317407	1.0291986	-0.86681277	-0.86681277
10.040000000000001	1.0316925	1.0291624	-0.86693385	-0.86693385
10.06	1.0316458	1.0291276	-0.8670546	-0.8670546
10.08	1.0316006	1.0290942	-0.86717502	-0.86717502
10.1	1.0315571	1.0290622	-0.86729509	-0.86729509
10.120000000000001	1.031515	1.0290316	-0.86741482	-0.86741482
10.14	1.0314746	1.0290023	-0.8675342	-0.8675342
10.16	1.0314357	1.0289744	-0.86765322	-0.86765322
10.18	1.0313984	1.0289479	-0.86777187	-0.86777187
10.200000000000001	1.0313627	1.0289227	-0.86789016	-0.86789016
10.22	1.0313285	1.0288989	-0.86800807	-0.86800807
10.24	1.031296	1.0288764	-0.86812561	-0.86812561
10.26	1.0312651	1.0288552	-0.86824276	-0.86824276
10.28	1.0312357	1.0288353	-0.86835953	-0.86835953
10.3	1.0312079	1.0288168	-0.86847591	-0.86847591
10.32	1.0311818	1.0287996	-0.86859189	-0.86859189
10.34	1.0311573	1.0287836	-0.86870747	-0.86870747
10.36	1.0311344	1.028769	-0.86882265	-0.86882265
10.38	1.0311131	1.0287556	-0.86893743	-0.86893743
10.4	1.0310934	1.0287435	-0.8690518	-0.8690518
10.42	1.0310754	1.0287326	-0.86916576	-0.86916576
10.44	1.0310589	1.0287231	-0.8692793	-0.8692793
10.46	1.0310442	1.0287148	-0.86939243	-0.86939243
10.48	1.031031	1.0287077	-0.86950513	-0.86950513
10.5	1.0310195	1.0287019	-0.86961741	-0.86961741
10.52	1.0310097	1.0286973	-0.86972927	-0.86972927
10.540000000000001	1.0310015	1.0286939	-0.8698407	-0.8698407
10.56	1.030995	1.0286918	-0.86995171	-0.86995171
10.58	1.0309901	1.0286908	-0.87006228	-0.87006228
10.6	1.0309869	1.0286911	-0.87017241	-0.87017241
10.620000000000001	1.0309853	1.0286926	-0.87028212	-0.87028212
10.64	1.0309855	1.0286952	-0.87039138	-0.87039138
10.66	1.0309872	1.0286991	-0.87050021	-0.87050021
10.68	1.0309907	1.0287041	-0.87060859	-0.87060859
10.700000000000001	1.0309959	1.0287103	-0.87071654	-0.87071654
10.72	1.0310027	1.0287177	-0.87082404	-0.87082404
10.74	1.0310112	1.0287262	-0.87093109	-0.87093109
10.76	1.0310214	1.0287359	-0.87103771	-0.87103771
10.78	1.0310333	1.0287467	-0.87114387	-0.87114387
10.8	1.0310469	1.0287587	-0.87124959	-0.87124959
10.82	1.0310622	1.0287718	-0.87135486	-0.87135486
10.84	1.0310792	1.0287861	-0.87145968	-0.87145968
10.86	1.0310979	1.0288015	-0.87156404	-0.87156404
10.88	1.0311183	1.028818	-0.87166796	-0.87166796
10.9	1.0311405	1.0288356	-0.87177143	-0.87177143
10.92	1.0311643	1.0288543	-0.87187444	-0.87187444
10.94	1.0311899	1.0288741	-0.87197701	-0.87197701
10.96	1.0312172	1.028895	-0.87207911	-0.87207911
10.98	1.0312462	1.028917	-0.87218077	-0.87218077
11.0	1.0312769	1.0289401	-0.87228197	-0.87228197
11.02	1.0313094	1.0289642	-0.87238272	-0.87238272
11.040000000000001	1.0313436	1.0289895	-0.87248301	-0.87248301
11.06	1.0313795	1.0290158	-0.87258285	-0.87258285
11.08	1.0314172	1.0290432	-0.87268223	-0.87268223
11.1	1.0314566	1.0290716	-0.87278116	-0.87278116
11.120000000000001	1.0314978	1.0291011	-0.87287964	-0.87287964
11.14	1.0315407	1.0291316	-0.87297766	-0.87297766
11.16	1.0315854	1.0291632	-0.87307522	-0.87307522
11.18	1.0316318	1.0291958	-0.87317233	-0.87317233
11.200000000000001	1.03168	1.0292294	-0.87326899	-0.87326899
11.22	1.0317299	1.0292641	-0.87336519	-0.87336519
11.24	1.0317816	1.0292998	-0.87346094	-0.87346094
11.26	1.0318351	1.0293365	-0.87355624	-0.87355624
11.28	1.0318903	1.0293743	-0.87365109	-0.87365109
11.3	1.0319473	1.029413	-0.87374548	-0.87374548
11.32	1.0320061	1.0294528	-0.87383942	-0.87383942
11.34	1.0320666	1.0294935	-0.8739329	-0.8739329
11.36	1.032129	1.0295353	-0.87402594	-0.87402594
11.38	1.0321931	1.029578	-0.87411853	-0.87411853
11.4	1.032259	1.0296217	-0.87421066	-0.87421066
11.42	1.0323266	1.0296664	-0.87430235	-0.87430235
11.44	1.0323961	1.0297121	-0.87439359	-0.87439359
11.46	1.0324674	1.0297588	-0.87448438	-0.87448438
11.48	1.0325404	1.0298064	-0.87457472	-0.87457472
11.5	1.0326152	1.029855	-0.87466461	-0.87466461
11.52	1.0326919	1.0299045	-0.87475406	-0.87475406
11.540000000000001	1.0327703	1.029955	-0.87484307	-0.87484307
11.56	1.0328506	1.0300065	-0.87493163	-0.87493163
11.58	1.0329326	1.0300589	-0.87501975	-0.87501975
11.6	1.0330164	1.0301123	-0.87510742	-0.87510742
11.620000000000001	1.0331021	1.0301666	-0.87519465	-0.87519465
11.64	1.0331896	1.0302218	-0.87528145	-0.87528145
11.66	1.0332788	1.030278	-0.8753678	-0.8753678
11.68	1.0333699	1.0303351	-0.87545371	-0.87545371
11.700000000000001	1.0334628	1.0303932	-0.87553919	-0.87553919
11.72	1.0335576	1.0304521	-0.87562423	-0.87562423
11.74	1.0336541	1.030512	-0.87570883	-0.87570883
11.76	1.0337525	1.0305728	-0.875793	-0.875793
11.78	1.0338527	1.0306345	-0.87587673	-0.87587673
11.8	1.0339547	1.0306972	-0.87596003	-0.87596003
11.82	1.0340585	1.0307607	-0.8760429	-0.8760429
11.84	1.0341642	1.0308251	-0.87612534	-0.87612534
11.86	1.0342717	1.0308904	-0.87620735	-0.87620735
11.88	1.034381	1.0309567	-0.87628893	-0.87628893
11.9	1.0344922	1.0310238	-0.87637009	-0.87637009
11.92	1.0346052	1.0310918	-0.87645082	-0.87645082
11.94	1.0347201	1.0311607	-0.87653112	-0.87653112
11.96	1.0348368	1.0312305	-0.876611	-0.876611
11.98	1.0349553	1.0313012	-0.87669046	-0.87669046
12.0	1.0350757	1.0313727	-0.8767695	-0.8767695
12.02	1.0351979	1.0314451	-0.87684811	-0.87684811
12.040000000000001	1.035322	1.0315184	-0.87692631	-0.87692631
12.06	1.0354479	1.0315926	-0.87700409	-0.87700409
12.08	1.0355756	1.0316676	-0.87708146	-0.87708146
12.1	1.0357052	1.0317435	-0.87715841	-0.87715841
12.120000000000001	1.0358367	1.0318203	-0.87723495	-0.87723495
12.14	1.03597	1.0318979	-0.87731107	-0.87731107
12.16	1.0361052	1.0319763	-0.87738679	-0.87738679
12.18	1.0362422	1.0320557	-0.87746209	-0.87746209
12.200000000000001	1.0363811	1.0321358	-0.87753699	-0.87753699
12.22	1.0365219	1.0322169	-0.87761148	-0.87761148
12.24	1.0366645	1.0322987	-0.87768556	-0.87768556
12.26	1.0368089	1.0323814	-0.87775924	-0.87775924
12.280000000000001	1.0369552	1.032465	-0.87783252	-0.87783252
12.3	1.0371034	1.0325494	-0.8779054	-0.8779054
12.32	1.0372535	1.0326346	-0.87797787	-0.87797787
12.34	1.0374054	1.0327206	-0.87804995	-0.87804995
12.36	1.0375592	1.0328075	-0.87812163	-0.87812163
12.38	1.0377148	1.0328952	-0.87819292	-0.87819292
12.4	1.0378723	1.0329838	-0.87826381	-0.87826381
12.42	1.0380317	1.0330731	-0.8783343	-0.8783343
12.44	1.0381929	1.0331633	-0.87840441	-0.87840441
12.46	1.038356	1.0332543	-0.87847413	-0.87847413
12.48	1.038521	1.0333462	-0.87854345	-0.87854345
12.5	1.0386879	1.0334388	-0.87861239	-0.87861239
12.52	1.0388566	1.0335322	-0.87868095	-0.87868095
12.540000000000001	1.0390272	1.0336265	-0.87874912	-0.87874912
12.56	1.0391997	1.0337216	-0.87881691	-0.87881691
12.58	1.039374	1.0338175	-0.87888431	-0.87888431
12.6	1.0395502	1.0339141	-0.87895134	-0.87895134
12.620000000000001	1.0397283	1.0340116	-0.87901799	-0.87901799
12.64	1.0399083	1.0341099	-0.87908426	-0.87908426
12.66	1.0400901	1.034209	-0.87915015	-0.87915015
12.68	1.0402738	1.0343089	-0.87921567	-0.87921567
12.700000000000001	1.0404594	1.0344096	-0.87928082	-0.87928082
12.72	1.0406469	1.0345111	-0.8793456	-0.8793456
12.74	1.0408362	1.0346133	-0.87941001	-0.87941001
12.76	1.0410274	1.0347164	-0.87947405	-0.87947405
12.780000000000001	1.0412205	1.0348202	-0.87953772	-0.87953772
12.8	1.0414155	1.0349249	-0.87960103	-0.87960103
12.82	1.0416123	1.0350303	-0.87966397	-0.87966397
12.84	1.041811	1.0351365	-0.87972655	-0.87972655
12.86	1.0420116	1.0352435	-0.87978877	-0.87978877
12.88	1.042214	1.0353513	-0.87985063	-0.87985063
12.9	1.0424184	1.0354598	-0.87991214	-0.87991214
12.92	1.0426246	1.0355691	-0.87997328	-0.87997328
12.94	1.0428327	1.0356792	-0.88003408	-0.88003408
12.96	1.0430426	1.0357901	-0.88009452	-0.88009452
12.98	1.0432545	1.0359017	-0.8801546	-0.8801546
13.0	1.0434682	1.0360142	-0.88021434	-0.88021434
13.02	1.0436838	1.0361274	-0.88027373	-0.88027373
13.040000000000001	1.0439012	1.0362413	-0.88033277	-0.88033277
13.06	1.0441205	1.036356	-0.88039146	-0.88039146
13.08	1.0443417	1.0364715	-0.88044981	-0.88044981
13.1	1.0445648	1.0365878	-0.88050782	-0.88050782
13.120000000000001	1.0447898	1.0367048	-0.88056549	-0.88056549
13.14	1.0450166	1.0368226	-0.88062281	-0.88062281
13.16	1.0452453	1.0369411	-0.8806798	-0.8806798
13.18	1.0454758	1.0370605	-0.88073645	-0.88073645
13.200000000000001	1.0457082	1.0371805	-0.88079277	-0.88079277
13.22	1.0459425	1.0373013	-0.88084875	-0.88084875
13.24	1.0461787	1.0374229	-0.8809044	-0.8809044
13.26	1.0464167	1.0375452	-0.88095971	-0.88095971
13.280000000000001	1.0466566	1.0376683	-0.8810147	-0.8810147
13.3	1.0468983	1.0377922	-0.88106936	-0.88106936
13.32	1.047142	1.0379168	-0.88112369	-0.88112369
13.34	1.0473874	1.0380421	-0.8811777	-0.8811777
13.36	1.0476348	1.0381682	-0.88123138	-0.88123138
13.38	1.047884	1.0382951	-0.88128475	-0.88128475
13.4	1.048135	1.0384226	-0.88133779	-0.88133779
13.42	1.048388	1.038551	-0.88139051	-0.88139051
13.44	1.0486427	1.0386801	-0.88144291	-0.88144291
13.46	1.0488994	1.0388099	-0.881495	-0.881495
13.48	1.0491579	1.0389405	-0.88154677	-0.88154677
13.5	1.0494182	1.0390718	-0.88159823	-0.88159823
13.52	1.0496804	1.0392039	-0.88164938	-0.88164938
13.540000000000001	1.0499444	1.0393367	-0.88170021	-0.88170021
13.56	1.0502103	1.0394702	-0.88175074	-0.88175074
13.58	1.0504781	1.0396045	-0.88180096	-0.88180096
13.6	1.0507477	1.0397395	-0.88185087	-0.88185087
13.620000000000001	1.0510191	1.0398753	-0.88190048	-0.88190048
13.64	1.0512924	1.0400118	-0.88194978	-0.88194978
13.66	1.0515675	1.040149	-0.88199879	-0.88199879
13.68	1.0518445	1.040287	-0.88204749	-0.88204749
13.700000000000001	1.0521233	1.0404257	-0.88209589	-0.88209589
13.72	1.0524039	1.0405652	-0.88214399	-0.88214399
13.74	1.0526864	1.0407053	-0.8821918	-0.8821918
13.76	1.0529707	1.0408463	-0.88223931	-0.88223931
13.780000000000001	1.0532569	1.0409879	-0.88228653	-0.88228653
13.8	1.0535448	1.0411303	-0.88233346	-0.88233346
13.82	1.0538347	1.0412734	-0.8823801	-0.8823801
13.84	1.0541263	1.0414173	-0.88242645	-0.88242645
13.86	1.0544198	1.0415618	-0.88247251	-0.88247251
13.88	1.054715	1.0417072	-0.88251828	-0.88251828
13.9	1.0550121	1.0418532	-0.88256377	-0.88256377
13.92	1.0553111	1.042	-0.88260897	-0.88260897
13.94	1.0556118	1.0421475	-0.88265389	-0.88265389
13.96	1.0559144	1.0422957	-0.88269853	-0.88269853
13.98	1.0562188	1.0424447	-0.88274289	-0.88274289
14.0	1.056525	1.0425944	-0.88278697	-0.88278697
14.02	1.056833	1.0427448	-0.88283078	-0.88283078
14.040000000000001	1.0571428	1.042896	-0.88287431	-0.88287431
14.06	1.0574544	1.0430478	-0.88291756	-0.88291756
14.08	1.0577678	1.0432004	-0.88296054	-0.88296054
14.1	1.058083	1.0433538	-0.88300325	-0.88300325
14.120000000000001	1.0584001	1.0435078	-0.88304569	-0.88304569
14.14	1.0587189	1.0436626	-0.88308787	-0.88308787
14.16	1.0590395	1.0438181	-0.88312977	-0.88312977
14.18	1.0593619	1.0439744	-0.88317141	-0.88317141
14.200000000000001	1.0596861	1.0441314	-0.88321278	-0.88321278
14.22	1.0600121	1.0442891	-0.88325389	-0.88325389
14.24	1.0603399	1.0444475	-0.88329473	-0.88329473
14.26	1.0606695	1.0446066	-0.88333532	-0.88333532
14.280000000000001	1.0610008	1.0447665	-0.88337564	-0.88337564
14.3	1.061334	1.0449271	-0.88341571	-0.88341571
14.32	1.0616689	1.0450885	-0.88345552	-0.88345552
14.34	1.0620055	1.0452505	-0.88349508	-0.88349508
14.36	1.062344	1.0454133	-0.88353438	-0.88353438
14.38	1.0626842	1.0455768	-0.88357342	-0.88357342
14.4	1.0630262	1.0457411	-0.88361222	-0.88361222
14.42	1.06337	1.045906	-0.88365076	-0.88365076
14.44	1.0637155	1.0460717	-0.88368905	-0.88368905
14.46	1.0640628	1.0462382	-0.8837271	-0.8837271
14.48	1.0644118	1.0464053	-0.8837649	-0.8837649
14.5	1.0647626	1.0465732	-0.88380245	-0.88380245
14.52	1.0651152	1.0467418	-0.88383976	-0.88383976
14.540000000000001	1.0654695	1.0469111	-0.88387683	-0.88387683
14.56	1.0658255	1.0470812	-0.88391365	-0.88391365
14.58	1.0661833	1.047252	-0.88395023	-0.88395023
14.6	1.0665428	1.0474235	-0.88398658	-0.88398658
14.620000000000001	1.0669041	1.0475958	-0.88402268	-0.88402268
14.64	1.0672671	1.0477687	-0.88405855	-0.88405855
14.66	1.0676319	1.0479424	-0.88409418	-0.88409418
14.68	1.0679983	1.0481169	-0.88412958	-0.88412958
14.700000000000001	1.0683665	1.0482921	-0.88416474	-0.88416474
14.72	1.0687365	1.048468	-0.88419968	-0.88419968
14.74	1.0691081	1.0486446	-0.88423438	-0.88423438
14.76	1.0694815	1.048822	-0.88426885	-0.88426885
14.780000000000001	1.0698566	1.0490001	-0.88430309	-0.88430309
14.8	1.0702334	1.0491789	-0.88433711	-0.88433711
14.82	1.070612	1.0493585	-0.88437089	-0.88437089
14.84	1.0709922	1.0495388	-0.88440446	-0.88440446
14.86	1.0713741	1.0497198	-0.8844378	-0.8844378
14.88	1.0717578	1.0499016	-0.88447091	-0.88447091
14.9	1.0721431	1.0500841	-0.88450381	-0.88450381
14.92	1.0725302	1.0502674	-0.88453649	-0.88453649
14.94	1.0729189	1.0504513	-0.88456894	-0.88456894
14.96	1.0733094	1.0506361	-0.88460118	-0.88460118
14.98	1.0737015	1.0508215	-0.8846332	-0.8846332
15.0	1.0740953	1.0510077	-0.884665	-0.884665
15.02	1.0744908	1.0511947	-0.88469659	-0.88469659
15.040000000000001	1.074888	1.0513824	-0.88472797	-0.88472797
15.06	1.0752869	1.0515708	-0.88475913	-0.88475913
15.08	1.0756875	1.05176	-0.88479008	-0.88479008
15.1	1.0760897	1.0519499	-0.88482083	-0.88482083
15.120000000000001	1.0764936	1.0521406	-0.88485136	-0.88485136
15.14	1.0768991	1.052332	-0.88488168	-0.88488168
15.16	1.0773064	1.0525242	-0.8849118	-0.8849118
15.18	1.0777152	1.0527171	-0.88494171	-0.88494171
15.200000000000001	1.0781258	1.0529107	-0.88497142	-0.88497142
15.22	1.078538	1.0531051	-0.88500092	-0.88500092
15.24	1.0789519	1.0533003	-0.88503022	-0.88503022
15.26	1.0793674	1.0534962	-0.88505932	-0.88505932
15.280000000000001	1.0797845	1.0536929	-0.88508822	-0.88508822
15.3	1.0802034	1.0538903	-0.88511692	-0.88511692
15.32	1.0806238	1.0540885	-0.88514542	-0.88514542
15.34	1.0810459	1.0542874	-0.88517373	-0.88517373
15.36	1.0814696	1.0544871	-0.88520183	-0.88520183
15.38	1.081895	1.0546876	-0.88522974	-0.88522974
15.4	1.082322	1.0548888	-0.88525746	-0.88525746
15.42	1.0827506	1.0550908	-0.88528499	-0.88528499
15.44	1.0831809	1.0552935	-0.88531232	-0.88531232
15.46	1.0836128	1.055497	-0.88533946	-0.88533946
15.48	1.0840463	1.0557013	-0.88536641	-0.88536641
15.5	1.0844814	1.0559063	-0.88539317	-0.88539317
15.52	1.0849181	1.0561122	-0.88541975	-0.88541975
15.540000000000001	1.0853565	1.0563188	-0.88544614	-0.88544614
15.56	1.0857964	1.0565261	-0.88547234	-0.88547234
15.58	1.086238	1.0567343	-0.88549835	-0.88549835
15.6	1.0866812	1.0569432	-0.88552419	-0.88552419
15.620000000000001	1.087126	1.0571529	-0.88554984	-0.88554984
15.64	1.0875723	1.0573633	-0.8855753	-0.8855753
15.66	1.0880203	1.0575746	-0.88560059	-0.88560059
15.68	1.0884699	1.0577866	-0.88562569	-0.88562569
15.700000000000001	1.088921	1.0579995	-0.88565062	-0.88565062
15.72	1.0893738	1.0582131	-0.88567537	-0.88567537
15.74	1.0898281	1.0584275	-0.88569994	-0.88569994
15.76	1.090284	1.0586427	-0.88572434	-0.88572434
15.780000000000001	1.0907415	1.0588587	-0.88574856	-0.88574856
15.8	1.0912006	1.0590754	-0.8857726	-0.8857726
15.82	1.0916613	1.059293	-0.88579647	-0.88579647
15.84	1.0921235	1.0595114	-0.88582017	-0.88582017
15.860000000000001	1.0925873	1.0597306	-0.8858437	-0.8858437
15.88	1.0930527	1.0599505	-0.88586706	-0.88586706
15.9	1.0935196	1.0601713	-0.88589025	-0.88589025
15.92	1.0939881	1.0603929	-0.88591327	-0.88591327
15.94	1.0944582	1.0606153	-0.88593612	-0.88593612
15.96	1.0949298	1.0608385	-0.8859588	-0.8859588
15.98	1.095403	1.0610626	-0.88598132	-0.88598132
16.0	1.0958778	1.0612874	-0.88600368	-0.88600368
16.02	1.0963541	1.0615131	-0.88602587	-0.88602587
16.04	1.0968319	1.0617396	-0.88604789	-0.88604789
16.06	1.0973113	1.0619669	-0.88606976	-0.88606976
16.080000000000002	1.0977923	1.062195	-0.88609146	-0.88609146
16.1	1.0982747	1.062424	-0.886113	-0.886113
16.12	1.0987588	1.0626538	-0.88613438	-0.88613438
16.14	1.0992443	1.0628844	-0.8861556	-0.8861556
16.16	1.0997315	1.0631159	-0.88617667	-0.88617667
16.18	1.1002201	1.0633482	-0.88619758	-0.88619758
16.2	1.1007103	1.0635814	-0.88621833	-0.88621833
16.22	1.101202	1.0638154	-0.88623893	-0.88623893
16.240000000000002	1.1016952	1.0640502	-0.88625937	-0.88625937
16.26	1.10219	1.0642859	-0.88627966	-0.88627966
16.28	1.1026863	1.0645225	-0.88629979	-0.88629979
16.3	1.1031841	1.0647599	-0.88631977	-0.88631977
16.32	1.1036835	1.0649981	-0.88633961	-0.88633961
16.34	1.1041843	1.0652373	-0.88635929	-0.88635929
16.36	1.1046867	1.0654773	-0.88637882	-0.88637882
16.38	1.1051906	1.0657181	-0.8863982	-0.8863982
16.4	1.105696	1.0659599	-0.88641744	-0.88641744
16.42	1.106203	1.0662025	-0.88643653	-0.88643653
16.44	1.1067114	1.066446	-0.88645547	-0.88645547
16.46	1.1072214	1.0666904	-0.88647427	-0.88647427
16.48	1.1077328	1.0669357	-0.88649292	-0.88649292
16.5	1.1082458	1.0671818	-0.88651143	-0.88651143
16.52	1.1087603	1.0674289	-0.8865298	-0.8865298
16.54	1.1092763	1.0676768	-0.88654802	-0.88654802
16.56	1.1097938	1.0679257	-0.8865661	-0.8865661
16.580000000000002	1.1103128	1.0681754	-0.88658404	-0.88658404
16.6	1.1108333	1.0684261	-0.88660184	-0.88660184
16.62	1.1113553	1.0686777	-0.88661951	-0.88661951
16.64	1.1118788	1.0689302	-0.88663703	-0.88663703
16.66	1.1124038	1.0691836	-0.88665442	-0.88665442
16.68	1.1129303	1.0694379	-0.88667167	-0.88667167
16.7	1.1134583	1.0696932	-0.88668878	-0.88668878
16.72	1.1139878	1.0699494	-0.88670576	-0.88670576
16.740000000000002	1.1145188	1.0702065	-0.8867226	-0.8867226
16.76	1.1150513	1.0704646	-0.88673932	-0.88673932
16.78	1.1155853	1.0707236	-0.88675589	-0.88675589
16.8	1.1161208	1.0709836	-0.88677234	-0.88677234
16.82	1.1166577	1.0712445	-0.88678865	-0.88678865
16.84	1.1171962	1.0715064	-0.88680484	-0.88680484
16.86	1.1177362	1.0717693	-0.88682089	-0.88682089
16.88	1.1182776	1.0720331	-0.88683681	-0.88683681
16.9	1.1188206	1.0722979	-0.88685261	-0.88685261
16.92	1.119365	1.0725636	-0.88686828	-0.88686828
16.94	1.1199109	1.0728304	-0.88688382	-0.88688382
16.96	1.1204583	1.0730981	-0.88689923	-0.88689923
16.98	1.1210072	1.0733668	-0.88691452	-0.88691452
17.0	1.1215576	1.0736366	-0.88692968	-0.88692968
17.02	1.1221095	1.0739073	-0.88694472	-0.88694472
17.04	1.1226629	1.074179	-0.88695964	-0.88695964
17.06	1.1232178	1.0744518	-0.88697443	-0.88697443
17.080000000000002	1.1237741	1.0747255	-0.8869891	-0.8869891
17.1	1.124332	1.0750003	-0.88700365	-0.88700365
17.12	1.1248913	1.0752761	-0.88701808	-0.88701808
17.14	1.1254522	1.075553	-0.88703238	-0.88703238
17.16	1.1260145	1.0758309	-0.88704657	-0.88704657
17.18	1.1265783	1.0761098	-0.88706064	-0.88706064
17.2	1.1271437	1.0763898	-0.8870746	-0.8870746
17.22	1.1277105	1.0766708	-0.88708843	-0.88708843
17.240000000000002	1.1282788	1.0769529	-0.88710215	-0.88710215
17.26	1.1288486	1.0772361	-0.88711575	-0.88711575
17.28	1.12942	1.0775204	-0.88712923	-0.88712923
17.3	1.1299928	1.0778057	-0.88714261	-0.88714261
17.32	1.1305671	1.0780921	-0.88715586	-0.88715586
17.34	1.1311429	1.0783797	-0.88716901	-0.88716901
17.36	1.1317202	1.0786683	-0.88718204	-0.88718204
17.38	1.1322991	1.078958	-0.88719496	-0.88719496
17.400000000000002	1.1328794	1.0792489	-0.88720776	-0.88720776
17.42	1.1334613	1.0795408	-0.88722046	-0.88722046
17.44	1.1340447	1.0798339	-0.88723305	-0.88723305
17.46	1.1346295	1.0801282	-0.88724552	-0.88724552
17.48	1.1352159	1.0804236	-0.88725789	-0.88725789
17.5	1.1358039	1.0807201	-0.88727015	-0.88727015
17.52	1.1363933	1.0810178	-0.8872823	-0.8872823
17.54	1.1369842	1.0813166	-0.88729434	-0.88729434
17.56	1.1375767	1.0816167	-0.88730628	-0.88730628
17.580000000000002	1.1381707	1.0819179	-0.88731811	-0.88731811
17.6	1.1387663	1.0822203	-0.88732984	-0.88732984
17.62	1.1393634	1.0825239	-0.88734146	-0.88734146
17.64	1.139962	1.0828287	-0.88735298	-0.88735298
17.66	1.1405621	1.0831347	-0.88736439	-0.88736439
17.68	1.1411638	1.0834419	-0.8873757	-0.8873757
17.7	1.1417671	1.0837504	-0.88738691	-0.88738691
17.72	1.1423719	1.0840601	-0.88739802	-0.88739802
17.740000000000002	1.1429782	1.084371	-0.88740902	-0.88740902
17.76	1.1435861	1.0846832	-0.88741993	-0.88741993
17.78	1.1441956	1.0849967	-0.88743073	-0.88743073
17.8	1.1448066	1.0853114	-0.88744144	-0.88744144
17.82	1.1454192	1.0856274	-0.88745205	-0.88745205
17.84	1.1460334	1.0859448	-0.88746255	-0.88746255
17.86	1.1466491	1.0862634	-0.88747297	-0.88747297
17.88	1.1472664	1.0865833	-0.88748328	-0.88748328
17.900000000000002	1.1478853	1.0869045	-0.8874935	-0.8874935
17.92	1.1485058	1.0872271	-0.88750362	-0.88750362
17.94	1.1491279	1.087551	-0.88751364	-0.88751364
17.96	1.1497516	1.0878763	-0.88752357	-0.88752357
17.98	1.150377	1.0882029	-0.88753341	-0.88753341
18.0	1.1510039	1.0885309	-0.88754315	-0.88754315
18.02	1.1516324	1.0888603	-0.8875528	-0.8875528
18.04	1.1522626	1.0891911	-0.88756236	-0.88756236
18.06	1.1528943	1.0895233	-0.88757183	-0.88757183
18.080000000000002	1.1535278	1.0898568	-0.8875812	-0.8875812
18.1	1.1541628	1.0901919	-0.88759048	-0.88759048
18.12	1.1547995	1.0905283	-0.88759967	-0.88759967
18.14	1.1554379	1.0908662	-0.88760877	-0.88760877
18.16	1.1560779	1.0912056	-0.88761778	-0.88761778
18.18	1.1567196	1.0915464	-0.88762671	-0.88762671
18.2	1.157363	1.0918888	-0.88763554	-0.88763554
18.22	1.158008	1.0922326	-0.88764429	-0.88764429
18.240000000000002	1.1586548	1.0925779	-0.88765295	-0.88765295
18.26	1.1593032	1.0929248	-0.88766152	-0.88766152
18.28	1.1599533	1.0932731	-0.88767001	-0.88767001
18.3	1.1606052	1.0936231	-0.88767841	-0.88767841
18.32	1.1612587	1.0939746	-0.88768672	-0.88768672
18.34	1.161914	1.0943277	-0.88769495	-0.88769495
18.36	1.1625711	1.0946823	-0.88770309	-0.88770309
18.38	1.1632298	1.0950386	-0.88771116	-0.88771116
18.400000000000002	1.1638904	1.0953965	-0.88771913	-0.88771913
18.42	1.1645527	1.095756	-0.88772703	-0.88772703
18.44	1.1652167	1.0961172	-0.88773484	-0.88773484
18.46	1.1658826	1.09648	-0.88774257	-0.88774257
18.48	1.1665502	1.0968445	-0.88775022	-0.88775022
18.5	1.1672197	1.0972107	-0.88775779	-0.88775779
18.52	1.1678909	1.0975786	-0.88776528	-0.88776528
18.54	1.168564	1.0979482	-0.88777269	-0.88777269
18.56	1.1692389	1.0983196	-0.88778001	-0.88778001
18.580000000000002	1.1699157	1.0986927	-0.88778726	-0.88778726
18.6	1.1705943	1.0990676	-0.88779443	-0.88779443
18.62	1.1712748	1.0994443	-0.88780153	-0.88780153
18.64	1.1719572	1.0998228	-0.88780854	-0.88780854
18.66	1.1726415	1.1002031	-0.88781548	-0.88781548
18.68	1.1733277	1.1005853	-0.88782234	-0.88782234
18.7	1.1740158	1.1009693	-0.88782912	-0.88782912
18.72	1.1747058	1.1013552	-0.88783583	-0.88783583
18.740000000000002	1.1753977	1.101743	-0.88784247	-0.88784247
18.76	1.1760917	1.1021327	-0.88784902	-0.88784902
18.78	1.1767876	1.1025243	-0.88785551	-0.88785551
18.8	1.1774855	1.1029179	-0.88786192	-0.88786192
18.82	1.1781853	1.1033135	-0.88786825	-0.88786825
18.84	1.1788872	1.1037111	-0.88787452	-0.88787452
18.86	1.1795912	1.1041107	-0.88788071	-0.88788071
18.88	1.1802971	1.1045123	-0.88788683	-0.88788683
18.900000000000002	1.1810052	1.104916	-0.88789287	-0.88789287
18.92	1.1817153	1.1053218	-0.88789885	-0.88789885
18.94	1.1824275	1.1057296	-0.88790475	-0.88790475
18.96	1.1831418	1.1061396	-0.88791059	-0.88791059
18.98	1.1838583	1.1065518	-0.88791635	-0.88791635
19.0	1.1845769	1.1069661	-0.88792204	-0.88792204
19.02	1.1852976	1.1073826	-0.88792767	-0.88792767
19.04	1.1860206	1.1078013	-0.88793322	-0.88793322
19.06	1.1867457	1.1082223	-0.88793871	-0.88793871
19.080000000000002	1.187473	1.1086455	-0.88794413	-0.88794413
19.1	1.1882026	1.1090711	-0.88794948	-0.88794948
19.12	1.1889345	1.1094989	-0.88795477	-0.88795477
19.14	1.1896686	1.1099291	-0.88795998	-0.88795998
19.16	1.1904051	1.1103617	-0.88796513	-0.88796513
19.18	1.1911438	1.1107967	-0.88797022	-0.88797022
19.2	1.1918849	1.1112341	-0.88797524	-0.88797524
19.22	1.1926284	1.1116739	-0.88798019	-0.88798019
19.240000000000002	1.1933742	1.1121163	-0.88798508	-0.88798508
19.26	1.1941225	1.1125611	-0.88798991	-0.88798991
19.28	1.1948732	1.1130085	-0.88799467	-0.88799467
19.3	1.1956263	1.1134585	-0.88799937	-0.88799937
19.32	1.196382	1.1139111	-0.888004	-0.888004
19.34	1.1971401	1.1143663	-0.88800857	-0.88800857
19.36	1.1979008	1.1148242	-0.88801308	-0.88801308
19.38	1.198664	1.1152848	-0.88801753	-0.88801753
19.400000000000002	1.1994299	1.1157482	-0.88802191	-0.88802191
19.42	1.2001983	1.1162143	-0.88802624	-0.88802624
19.44	1.2009694	1.1166832	-0.8880305	-0.8880305
19.46	1.2017431	1.117155	-0.8880347	-0.8880347
19.48	1.2025196	1.1176296	-0.88803885	-0.88803885
19.5	1.2032988	1.1181071	-0.88804293	-0.88804293
19.52	1.2040807	1.1185876	-0.88804695	-0.88804695
19.54	1.2048654	1.1190711	-0.88805092	-0.88805092
19.56	1.205653	1.1195577	-0.88805482	-0.88805482
19.580000000000002	1.2064434	1.1200473	-0.88805867	-0.88805867
19.6	1.2072367	1.12054	-0.88806246	-0.88806246
19.62	1.2080329	1.1210358	-0.88806619	-0.88806619
19.64	1.2088321	1.1215349	-0.88806986	-0.88806986
19.66	1.2096343	1.1220372	-0.88807348	-0.88807348
19.68	1.2104395	1.1225428	-0.88807704	-0.88807704
19.7	1.2112477	1.1230517	-0.88808054	-0.88808054
19.72	1.2120591	1.123564	-0.88808399	-0.88808399
19.740000000000002	1.2128736	1.1240797	-0.88808739	-0.88808739
19.76	1.2136913	1.1245989	-0.88809072	-0.88809072
19.78	1.2145122	1.1251216	-0.88809401	-0.88809401
19.8	1.2153363	1.1256478	-0.88809724	-0.88809724
19.82	1.2161638	1.1261777	-0.88810041	-0.88810041
19.84	1.2169946	1.1267113	-0.88810353	-0.88810353
19.86	1.2178289	1.1272486	-0.8881066	-0.8881066
19.88	1.2186665	1.1277896	-0.88810961	-0.88810961
19.900000000000002	1.2195076	1.1283346	-0.88811257	-0.88811257
19.92	1.2203523	1.1288834	-0.88811548	-0.88811548
19.94	1.2212005	1.1294361	-0.88811834	-0.88811834
19.96	1.2220524	1.1299929	-0.88812114	-0.88812114
19.98	1.222908	1.1305537	-0.8881239	-0.8881239
20.0	1.2237672	1.1311187	-0.8881266	-0.8881266
20.02	1.2246303	1.1316879	-0.88812925	-0.88812925
20.04	1.2254972	1.1322614	-0.88813185	-0.88813185
20.06	1.226368	1.1328391	-0.8881344	-0.8881344
20.080000000000002	1.2272427	1.1334213	-0.8881369	-0.8881369
20.1	1.2281214	1.134008	-0.88813936	-0.88813936
20.12	1.2290042	1.1345992	-0.88814176	-0.88814176
20.14	1.2298912	1.135195	-0.88814411	-0.88814411
20.16	1.2307823	1.1357955	-0.88814642	-0.88814642
20.18	1.2316776	1.1364008	-0.88814867	-0.88814867
20.2	1.2325773	1.1370109	-0.88815088	-0.88815088
20.22	1.2334814	1.1376259	-0.88815304	-0.88815304
20.240000000000002	1.2343899	1.138246	-0.88815515	-0.88815515
20.26	1.2353029	1.1388712	-0.88815722	-0.88815722
20.28	1.2362206	1.1395015	-0.88815924	-0.88815924
20.3	1.2371429	1.1401371	-0.88816121	-0.88816121
20.32	1.2380699	1.1407781	-0.88816314	-0.88816314
20.34	1.2390018	1.1414245	-0.88816502	-0.88816502
20.36	1.2399385	1.1420765	-0.88816686	-0.88816686
20.38	1.2408802	1.1427342	-0.88816865	-0.88816865
20.400000000000002	1.241827	1.1433975	-0.88817039	-0.88817039
20.42	1.242779	1.1440668	-0.88817209	-0.88817209
20.44	1.2437361	1.144742	-0.88817375	-0.88817375
20.46	1.2446986	1.1454232	-0.88817536	-0.88817536
20.48	1.2456665	1.1461107	-0.88817693	-0.88817693
20.5	1.24664	1.1468044	-0.88817845	-0.88817845
20.52	1.247619	1.1475046	-0.88817993	-0.88817993
20.54	1.2486037	1.1482113	-0.88818137	-0.88818137
20.56	1.2495943	1.1489246	-0.88818277	-0.88818277
20.580000000000002	1.2505907	1.1496448	-0.88818412	-0.88818412
20.6	1.2515932	1.1503718	-0.88818543	-0.88818543
20.62	1.2526018	1.1511059	-0.8881867	-0.8881867
20.64	1.2536166	1.1518472	-0.88818793	-0.88818793
20.66	1.2546378	1.1525959	-0.88818911	-0.88818911
20.68	1.2556655	1.153352	-0.88819026	-0.88819026
20.7	1.2566997	1.1541157	-0.88819136	-0.88819136
20.72	1.2577407	1.1548872	-0.88819243	-0.88819243
20.740000000000002	1.2587886	1.1556667	-0.88819345	-0.88819345
20.76	1.2598434	1.1564543	-0.88819444	-0.88819444
20.78	1.2609054	1.1572501	-0.88819538	-0.88819538
20.8	1.2619746	1.1580544	-0.88819628	-0.88819628
20.82	1.2630512	1.1588673	-0.88819715	-0.88819715
20.84	1.2641354	1.1596891	-0.88819797	-0.88819797
20.86	1.2652273	1.1605198	-0.88819876	-0.88819876
20.88	1.2663271	1.1613597	-0.88819951	-0.88819951
20.900000000000002	1.2674349	1.162209	-0.88820022	-0.88820022
20.92	1.2685509	1.163068	-0.8882009	-0.8882009
20.94	1.2696752	1.1639367	-0.88820153	-0.88820153
20.96	1.2708081	1.1648155	-0.88820213	-0.88820213
20.98	1.2719498	1.1657045	-0.88820269	-0.88820269
21.0	1.2731003	1.166604	-0.88820321	-0.88820321


==> anc/fig-3.dat <==
# Q_top    W

0.9832098	0.8179070295736699
0.89794068	0.7645657474783372
2.0457546	0.4418546563422403
6.9511317	6.087081088771386e-05
1.9749392	0.4650932900033634
3.0078477	0.3913120450870737
2.9065363	0.17586044111880011
-2.9599068	0.2601608418744014
-4.8365371	0.014106063851307159
-1.7850201	0.7001890427731563
-0.13032294	1.0
-4.0955806	0.1259158413469007
-7.8513136	9.541409128408117e-05
-1.0188023	0.8639680626334881
-5.7104745	0.0031097206873284835
5.0025931	0.0042373844527943
6.9412638	0.0001492023535082555
-5.9797569	0.0005915232913147929
-9.0170511	1.9778592185471543e-06
-8.8495725	7.819931345464865e-06
-2.0050046	0.5583472443591795
0.10756778	1.0
7.5201759	0.00013360061737053888
4.9318793	0.028704118615689715
9.9608611	2.008695008106943e-06
9.0055038	3.5490787796561793e-06
7.981934	8.314266701321304e-05
2.0122344	0.4553133954273518
1.9680473	0.3845297289191276
-0.97107201	0.7396538891400295
-5.8939163	0.000688316111059557
-3.0626884	0.25823021465300366
-2.0059006	0.3265849908004256
1.9669243	0.38989020922648665
10.966209	1.2998074360145835e-09
6.9756626	0.0002892780876099048
2.8803858	0.08674768301930479
10.777988	6.586069148289538e-10
5.1498839	0.0024319335937909104
9.9461424	9.8859493141415e-10
-0.97808179	0.6562852250710416
-1.2236363	0.7817495487529093
4.9164567	0.002420139404906409
2.9789336	0.06004948107544879
8.785064	2.2395894159665993e-07
1.0327909	0.771117941235796
3.9209124	0.019464132613606983
1.9487765	0.36785180690471575
-0.45042916	1.0
0.99995709	0.6684444032322415
7.980761	1.0845774943290489e-05
11.965633	6.625396927429793e-10
5.036324	0.01034002693843948
5.0017739	0.023176496187757932
3.9765266	0.02674793477264335
1.962526	0.3594948421936432
4.9341808	0.007732560366712936
5.9099533	0.0008809934791156764
0.14570093	1.0
1.6395523	0.30550251512925186
-0.73039292	0.7676679101110392
-2.0680158	0.3457219290677696
-3.3065416	0.11512884939499972
2.9542629	0.0645666116235069
-2.0050483	0.220187533645232
-1.9876324	0.2932263378833231
3.9736612	0.00804478559602743
7.1793605	1.1654126561464158e-05
13.893867	4.229801316802154e-15
1.0218629	0.6693632808964599
4.7494526	0.002417425355755613
3.9682578	0.013035082081015862
6.9891674	0.0001036190959268122
3.8001421	0.0173216834865915
-1.9782159	0.33305921578202474
0.97776586	0.7160875676162588
1.9646053	0.24037244632895297
-0.054348101	1.0
-1.0308815	0.4891751789184415
-2.5099113	0.09127273624650117
-6.9347227	5.467691088133593e-05
-0.71359941	0.7041477536053765
-1.013885	0.8765994395505933
1.987342	0.5969115801935754
-3.778333	0.03696105052653087
-10.881116	2.1435691859117835e-07
-7.9844281	4.453249011194266e-05
2.99941	0.1691531898859119
4.059789	0.022603244503654793
4.8539258	0.01281579546671622
-0.28137419	1.0
5.9806599	0.0006841307541670123
0.057571	1.0
2.9482844	0.14385741897481136
-4.9915531	0.003328237722220471
1.9914909	0.22905083940068036
10.873928	6.940626624867015e-10
4.9865804	0.0023871316463038024
3.054724	0.039124976871487936
6.9898604	9.071175689201138e-05
5.1875766	0.0003777569200445029
0.062604307	1.0
0.95358813	0.6158621383950346
1.9683489	0.16718245687206268
-2.0268536	0.31870561183306967
0.030383857	1.0
-6.9114828	3.157249502135584e-05
4.9837157	0.0019620227139121207
-2.9958185	0.03311433859490146
-4.9459891	0.0014791584158590563
0.56540556	0.7785345870792072
1.0399154	0.6932270543704818
3.9785679	0.003445455784881099
9.9065316	2.3683147411264034e-08
9.9191053	1.2409865640853273e-07
7.942741	5.573284262566694e-06
0.98729166	0.48374335168417126
3.9664717	0.03538531766822972
-1.9771283	0.23812794306833107
1.0165129	0.4627625437542684
1.5157893	0.3028524594666652
-2.0129368	0.23626607518098974
5.2324592	0.004615729404790359
1.981767	0.5868724118926931
9.8390161	3.166924967535582e-08
-0.05036022	1.0
-4.6708014	0.0020014582772374004
-3.9576643	0.04979992675846107
-1.0373334	0.8278063097804912
-3.960564	0.008282266193718718
-5.7063063	5.202885658107559e-05
-3.7202288	0.007271806966693882
-1.0514805	0.5165208241850299
-0.0056471336	1.0
-7.8276025	1.511198772900518e-07
-2.9863753	0.027030391955355587
1.9901636	0.05870941540539574
-3.9649177	0.0022040534299662628
-5.9922138	3.336945438543748e-05
5.0634722	0.0010867751214673827
2.0302322	0.14915455674088354
-1.0170765	0.5298407643537968
3.9012954	0.022877597258626012
9.8668223	6.627323005903024e-08
9.8540869	2.12108620300653e-08
3.9545955	0.007219775648871016
0.90725173	0.7342510087301184
4.04383	0.019743236268859505
5.6965538	0.00017656326642008708
-0.027827684	1.0
-2.0026525	0.31016004183909984
-2.0006322	0.2736664781608496
1.9846472	0.11795388433442203
1.0118148	0.6217916097877613
-2.7410143	0.014011501079159296
-9.8925975	1.8844981437214946e-11
-3.9772493	0.0026987672009932723
-6.0125792	6.197841207709557e-06
-3.9467391	0.0020579192452287853
0.013127469	1.0
3.0072425	0.12653693741844793
2.0211994	0.45469560596050546
0.94618621	0.606589269012965
3.9398363	0.02363639579084801
-6.9726379	2.1130475763093078e-06
-6.9264867	1.1929789261383827e-05
-4.8276101	0.002222434896968902
-2.9946135	0.07014899154754574
-4.0356143	0.04937244917511291
-12.62248	8.096065716720091e-13
-2.9947244	0.04867805315235568
-4.9986296	0.0019575340055002434
-5.0021496	0.004678399359265907
4.8568908	0.0013212866896253944
2.9673017	0.1584993200980168
-11.919577	1.6357983880740719e-10
-11.732394	5.263229592963092e-10
-0.96889689	0.8553899198808684
-6.9894712	0.00020231890956630153
0.98121902	0.7494371334348987
-8.9467585	5.143855190508174e-06
-10.831642	9.020651789420764e-08
-2.9915109	0.20855345794199612
3.9629346	0.028346127621858338
0.082512711	1.0
-3.8847571	0.047050234499404854
-0.034827879	1.0
0.022595038	1.0
-3.9418502	0.016454704082829057
-4.0326888	0.014551658191533349
2.0004785	0.25788748144304563
1.5019357	0.31988094743807
7.9990655	8.395293230337073e-06
2.962388	0.02654818431918409
-1.9982411	0.3334788840083275
-3.0146261	0.04977651945845775
3.8201912	0.010770968339013713
-0.66207739	0.7809964139400843
-5.037889	0.0003537306683739902
-0.021750045	1.0
0.99757252	0.6527278189408106
0.98051054	0.4438481020896428
-0.076387884	1.0
-0.99893169	0.6180496403116532
-5.004624	0.0007028959672180564
-3.9563989	0.02461758532789236
-1.9854383	0.438236432508519
-2.9666777	0.08673402618972888
3.9444428	0.05922714487311256
7.740409	1.2453972569084049e-05
-1.010288	0.8546188420307709
8.0060333	9.86184707159964e-07
4.9186531	0.006206306186338148
3.9370375	0.05966147725774729
-2.0149324	0.3089765317976122
-1.0177203	0.7218134356006487
-7.9620909	9.121460503409603e-06
-7.9943194	1.4434400874012578e-05
-2.016611	0.4144640229740108
-9.8334111	5.484318640158421e-08
-5.9367197	0.002335505592848609
-3.880069	0.06933663650037022
-10.672324	4.755285451428339e-10
-6.9274114	7.2658679300868375e-06
-5.95864	0.0005637343107779523
-6.9206636	0.00016311132311093074
-6.7200795	3.667894810026758e-06
-5.923427	0.00013678935295748814
-1.628787	0.09244098528486881
-3.9527629	0.0018876972492685574
-0.97938406	0.3041684692817221
-5.5469534	5.229139865258458e-05
-8.9139985	8.591034260930238e-09
-3.994864	0.0011505256240148538
-3.9607052	0.00020500788244771247
-0.0008279102	1.0
-4.9458486	0.00021782487526667485
-6.9994785	3.616543845888857e-07
-0.92895922	0.32520411923550063
-2.9816234	0.0273500785809324
1.994211	0.06320738266475051
1.0097555	0.35592012970318126
-5.9395446	1.3482877904714239e-05
-0.0017438653	1.0
1.2669479	0.22625424224447724
-2.9653655	0.004720168874600626
-1.9353938	0.1078716318694443
0.72560482	0.3318055665299355
7.0504527	3.089248205946416e-07
-0.96052606	0.3706111994746032
-0.96951197	0.6494452546050037
2.0520671	0.42307579370841863
-2.8893829	0.053115951257559024
-0.97433791	0.7584823801122704
-5.9614964	4.8920594505294846e-05
-1.0104826	0.46296573782587824
-4.8929943	0.0012681626640035546
-0.98023748	0.7925944751534414
-2.9758356	0.0232034362264735
2.9065644	0.060542672714453453
6.6768778	8.756537701697431e-06
-6.9091591	6.854648515238344e-06
1.009695	0.7320126765721409
2.0311825	0.3392109113487333
-0.954725	0.5695302909570676
-2.5797903	0.02543012734556406
-5.9562456	0.0002266021033913668
1.9167509	0.2452010250528381
-2.9419277	0.012899798171945212
-1.0088689	0.5835578001672542
0.018849289	1.0
-3.9483447	0.006867434621883681
-6.0477391	7.210566539951533e-05
-4.9465466	0.004371337215940442
0.34434145	1.0
0.99817205	0.7654253511153369
-0.0037070596	1.0
3.003708	0.03917715984041045
1.7783137	0.3887008049517252
1.9928255	0.21051734912201894
4.9711582	0.002033437701384916
9.9066461	2.7178882145638037e-09
4.9725046	0.0006895467916135892
2.0026978	0.1713710492449541
5.9779737	0.00015002361662085377
-1.9654317	0.158360640634112
-0.084765446	1.0
3.992188	0.006978003567701685
6.9513427	1.1956854393433907e-05
1.0123181	0.6624546749044731
1.90476	0.10420789646183366
-1.9963334	0.19057405382930917
-1.1153521	0.4935145239510092
8.9292758	1.2372624636755938e-07
8.971033	6.518206130423113e-08
5.9646454	0.0016501838141229467
-1.2029024	0.8991728125795206
-2.8544107	0.05916688483038449
-10.553957	5.056310075150422e-08
-12.894089	1.9412532940861121e-10
-2.1527386	0.43088917428103507
-2.8933346	0.2136992141058865
-1.9807732	0.3303956127277384
1.8221114	0.38678419664172664
3.901882	0.06178292991855646
4.8585178	0.0030772085016615076
7.9077336	4.027743614444804e-06
3.0044985	0.22057860840735038
1.1567484	0.8858651913554078
0.14618211	1.0
-1.0006628	0.9335785340859466
0.96122185	0.7574069149377592
2.8625359	0.10621066445612143
0.05455543	1.0
1.9868197	0.5783918641362706
6.6256822e-05	1.0
0.027602354	1.0
2.7552158	0.22993282498455375
-4.0431867	0.011678719155516559
-11.947777	1.11410413610171e-11
-1.9777495	0.4389027143786545
-1.8566415	0.28044696056308444
-0.96244554	0.6141404623323895
3.9669865	0.011523199845921487
3.0047535	0.1062792816853173
-2.9474913	0.048042966580131734
3.9695723	0.02297076840780268
-3.9207468	0.07624069735029881
2.96885	0.1476358710066101
1.9925482	0.2791539038958666
3.9904055	0.006931738915378513
0.00047359941	1.0
-2.9884794	0.08537259235683183
-6.0857981	0.00028042896535013196
3.9464309	0.008471364228441322
7.9654	1.0195431344391511e-06
11.981707	3.172992539805665e-11
5.0515118	0.0012922641573046836
7.0492162	8.471797991949218e-05
4.0415658	0.037580494683091006
5.0071553	0.0024294404636218546
0.96718701	0.5541106218207879
0.97673367	0.6043922312241439
5.7734113	0.0001940819382560844
3.9537141	0.03657815875576765
0.71733146	0.8791317780586754
-3.9370401	0.030810500094061694
-2.0131816	0.20698631647226218
-0.9043928	0.7537215384023792
-9.935938	1.9477502653120352e-08
-1.0159532	0.639589518537908
-6.9783087	1.1435018619472714e-05


==> anc/fig-4_112MeV.dat <==
# Chirality    a*\lambda

0.00283852	4.53616e-05
0.000758476	0.000117737
0.00249721	0.0002208135
0.00974288	0.00028275
0.00521748	0.0004492575
-0.0169647	0.000515915
-0.00214326	0.00062961
0.0170787	0.00069406
-0.00461889	0.000806575
0.0125019	0.00090171
-0.01223	0.000968255
0.00241099	0.001105095
0.00385582	0.001167495
0.00981095	0.00120986
0.012508	0.00132832
-0.00565879	0.00140763
-0.000633972	0.001578865
0.00156924	0.00158799
-0.00511464	0.001674495
3.60822e-05	0.00175578
-0.0135632	0.00189374
0.00238779	0.00197294
0.0103297	0.002086425
-0.00122474	0.002226275
0.0137796	0.002319735
0.000976069	0.00243948
0.00428666	0.002498585
0.00996589	0.002547855
-0.00982774	0.00270766
-0.00528796	0.002759865
0.000303704	0.00283934
0.00352516	0.002940225
0.00462495	0.003052705
0.0166754	0.00311132
0.00185003	0.003168
0.00835176	0.0032514
-0.00275956	0.003302505
0.00320425	0.00351711
0.00653921	0.003584005
-0.00900955	0.00361084
-0.00239765	0.00368098
-6.83439e-05	0.003761545
0.00270979	0.00385636
-0.00973241	0.00392784
0.00733485	0.004062135
0.0035538	0.00416444
-0.00264149	0.004196145
0.00477538	0.004292415
0.00744639	0.004396275
0.00460184	0.00450299
-0.00434881	0.004646065
0.00746883	0.004730355
0.00160385	0.00480304
0.00624403	0.00489994
-0.00280332	0.004924555
6.91892e-05	0.00504355
0.00290294	0.00512855
0.00332355	0.00522925
0.000888933	0.00527505
0.00572859	0.0053908
0.00695046	0.00544775
0.0037808	0.0055828
-0.00287125	0.00572125
0.00208779	0.0058446
0.00213089	0.00585145
-0.00731943	0.00596555
0.0163282	0.00606305
0.00714861	0.006115
-0.0137942	0.00618315
-0.00720779	0.00640035
0.00890333	0.0064447
-0.00670258	0.00654615
-0.000195444	0.0066251
0.00523213	0.0066752
0.00444472	0.0068618
0.00646762	0.00689925
0.00259689	0.00699835
0.00406782	0.007134
0.00196311	0.0071724
0.00101243	0.00731585
0.00829895	0.0073712
-0.00621234	0.00743965
0.00697276	0.0075367
0.00249558	0.0075873
-0.00494394	0.00764565
0.00947546	0.00772305
0.0101328	0.00786715
-0.000492419	0.0079483
0.0195415	0.0080398
-0.00953727	0.00809825
0.0161813	0.00822175
0.00630799	0.0082656
0.00116062	0.0084109
-0.00213892	0.00848585
-2.72292e-05	0.0085304
-0.00352136	0.0086006
0.0092919	0.00869245
0.00675786	0.0087856
0.00332211	0.0088135
-0.00782726	0.0089526


==> anc/fig-4_212MeV.dat <==
# Chirality    a*\lambda

0.5139	0.0111675
0.50999	0.0125407
0.00213824	0.0306565
-0.00133659	0.0323287
-0.0383402	0.0381242
-0.0278786	0.03998185
-0.00274054	0.0404888
-0.00181681	0.0419278
-0.00617653	0.04416245
-0.0178763	0.04480645
-0.0290321	0.04531405
-0.0203952	0.0461319
0.00339876	0.0505365
-0.131391	0.051462
-0.0399046	0.0519645
-0.0642887	0.052992
-0.0776915	0.053456
-0.0759942	0.054037
-0.0335807	0.0557785
-0.0134723	0.0561975
-0.0390293	0.057264
-0.0288721	0.057359
-0.0243142	0.057701
-0.0331874	0.058461
-0.0250294	0.0587545
-0.0274409	0.0593465
-0.0611659	0.059842
-0.0450352	0.0599565
-0.0188361	0.0605985
-0.0278705	0.060927
-0.0118862	0.0614395
-0.0159636	0.0619955


==> anc/fig-5_ratio.dat <==
1.0	1.5002611715741274	0.07428851967540516	1.543553343336025	0.06647402134893557	1.4538805024314523	0.12006554515769946	1.407670415384352	0.12930083717584828
1.1	1.5082443228339253	0.07646587748412184	1.5232003167639976	0.07207747899171216	1.4595143196353095	0.11592459274866976	1.4025541673192892	0.13149066593657632
1.2	1.5269024841410017	0.08132340899617407	1.5309298424866347	0.07502419390715617	1.4622655960461246	0.1085982989232427	1.372550600513628	0.1326969740479149
1.3	1.5342214028656367	0.08458498885660752	1.4937319918253642	0.07594061453285278	1.4706199687509358	0.10976936867810193	1.3812358909913636	0.13953017747254748
1.4	1.546794338734289	0.08421015895053455	1.485084488131345	0.08234539977346923	1.4681316552042456	0.11453014459256003	1.3572711095040821	0.13549588118278186
1.5	1.56152101898232	0.08216553637355306	1.4729627156473175	0.08008951648256261	1.5187905688441998	0.10668332416945128	1.3807174273146523	0.14070069289248816


==> anc/fig-5_susc.dat <==
1.0	0.06406985280333997	0.001585002958538052	0.06491117072235608	0.0018919046634793997	0.05967378584045941	0.0039016846826903048	0.06611013374461379	0.004550112441198763
1.1	0.05946607220349463	0.0014583273758050634	0.05992500846498996	0.0018865866791217144	0.055144745157665626	0.00365743489826706	0.06094491856734154	0.004181726105968185
1.2	0.05489195318996938	0.0013837934248151467	0.05453734269775095	0.0017841038049627612	0.050408467752500935	0.00337154720803062	0.05530117509760263	0.003747720776110771
1.3	0.05078450707297563	0.0011890570649924343	0.04941791216239897	0.0017846816869447602	0.046113155796958676	0.0030578253592668395	0.05046633613028103	0.003589582881353382
1.4	0.04736475723828012	0.0010949981529560552	0.04542351924953241	0.0016597079334118854	0.04252601157206748	0.0029711170964291473	0.04699452892041864	0.0033218315521907505
1.5	0.04366362499434663	0.0009890718676715034	0.04107476258066163	0.0015803181950722893	0.039150213429042936	0.002659516239459785	0.04221897238275458	0.00302921771751092


==> anc/fig-6l_fit.dat <==
# a^2 fm^2    ratio(eB=0.5 GeV^2)    ratio_error(eB=0.5 GeV^2)    ratio(eB=0.8 GeV^2)    ratio_error(eB=0.8 GeV^2)

0.0	1.441492965540728	0.11172008333676019	1.8929237733427229	0.18819901855893909
0.0004219954017286432	1.4419169285913136	0.1109846524398476	1.8925206115502997	0.18693907870216114
0.0008439908034572864	1.4423408916418994	0.11025033127377569	1.8921174497578765	0.18568014898749508
0.0012659862051859296	1.442764854692485	0.10951714216104855	1.8917142879654534	0.18442225010167418
0.0016879816069145727	1.4431888177430707	0.10878510799108375	1.8913111261730302	0.18316540328252817
0.0021099770086432158	1.4436127807936563	0.10805425223702537	1.890907964380607	0.1819096303368199
0.0025319724103718593	1.444036743844242	0.10732459897309692	1.8905048025881839	0.1806549536587537
0.0029539678121005023	1.4444607068948276	0.10659617289251953	1.8901016407957607	0.17940139624917903
0.0033759632138291454	1.4448846699454132	0.10586899932600778	1.8896984790033375	0.17814898173552401
0.0037979586155577885	1.445308632995999	0.10514310426086446	1.8892953172109144	0.1768977343924838
0.0042199540172864316	1.4457325960465846	0.10441851436069291	1.8888921554184912	0.17564767916350082
0.004641949419015075	1.4461565590971703	0.10369525698574611	1.888488993626068	0.1743988416830657
0.0050639448207437186	1.446580522147756	0.10297336021393128	1.8880858318336449	0.1731512482998795
0.005485940222472362	1.4470044851983415	0.10225285286249323	1.8876826700412217	0.1719049261009078
0.005907935624201005	1.4474284482489272	0.10153376451039198	1.8872795082487985	0.17065990293637034
0.006329931025929648	1.4478524112995128	0.10081612552140294	1.8868763464563754	0.1694162074457005
0.006751926427658291	1.4482763743500986	0.10009996706795275	1.8864731846639522	0.16817386908452372
0.007173921829386934	1.4487003374006842	0.0993853211557204	1.8860700228715293	0.16693291815269096
0.007595917231115577	1.44912430045127	0.09867222064901841	1.885666861079106	0.16569338582341833
0.00801791263284422	1.4495482635018555	0.09796069929698324	1.885263699286683	0.16445530417357743
0.008439908034572863	1.449972226552441	0.0972507917605908	1.8848605374942597	0.16321870621518889
0.008861903436301506	1.4503961896030269	0.09654253364052576	1.8844573757018366	0.16198362592816934
0.00928389883803015	1.4508201526536124	0.09583596150592329	1.8840542139094134	0.1607500982943853
0.009705894239758792	1.4512441157041982	0.09547207399760113	1.8836510521169902	0.15951815933307606
0.010127889641487437	1.4516680787547838	0.09514585818048173	1.883247890324567	0.15828784613769722
0.01054988504321608	1.4520920418053695	0.0948255142710003	1.882844728532144	0.15705919691425477
0.010971880444944723	1.4525160048559551	0.09451110197739482	1.8824415667397207	0.1558322510211879
0.011393875846673366	1.4529399679065407	0.09420268069203648	1.8820384049472976	0.15460704901087466
0.01181587124840201	1.4533639309571265	0.09390030944843877	1.8816352431548744	0.15338363267282487
0.012237866650130652	1.453787894007712	0.09360404687737456	1.8812320813624512	0.1521620450786391
0.012659862051859296	1.4542118570582978	0.09331395116215695	1.880828919570028	0.15094233062880685
0.013081857453587939	1.4546358201088834	0.0930300799931265	1.880425757777605	0.14972453510142866
0.013503852855316582	1.455059783159469	0.0927524905214092	1.8800225959851817	0.14850870570293986
0.013925848257045225	1.4554837462100547	0.09248123931199857	1.8796194341927586	0.14729489112092967
0.014347843658773868	1.4559077092606403	0.09221638229623101	1.8792162724003354	0.14608314157914046
0.014769839060502511	1.456331672311226	0.09195797472372143	1.8788131106079122	0.1448735088947474
0.015191834462231154	1.4567556353618116	0.09170607111383094	1.878409948815489	0.1436660465380123
0.015613829863959797	1.4571795984123974	0.09146072520674609	1.878006787023066	0.14246080969441677
0.01603582526568844	1.457603561462983	0.09122198991424835	1.8776036252306427	0.14125785532937943
0.016457820667417085	1.4580275245135685	0.09098991727026154	1.8772004634382196	0.1400572422556703
0.016879816069145726	1.4584514875641543	0.09076455838126071	1.8767973016457964	0.13885903120363394
0.01730181147087437	1.4588754506147399	0.09054596337664099	1.8763941398533732	0.13766328489434168
0.017723806872603012	1.4592994136653257	0.09033418135913548	1.87599097806095	0.13647006811579654
0.018145802274331657	1.4597233767159112	0.09012926035538525	1.8755878162685269	0.13527944780231838
0.0185677976760603	1.460147339766497	0.08993124726675886	1.8751846544761037	0.1340914931172403
0.018989793077788943	1.4605713028170826	0.08974018782052715	1.8747814926836806	0.13290627553905102
0.019411788479517585	1.4609952658676681	0.0895561265214976	1.8743783308912574	0.13172386895112823
0.01983378388124623	1.461419228918254	0.08937910660421687	1.8739751690988342	0.13054434973520088
0.020255779282974874	1.4618431919688395	0.08920916998584776	1.873572007306411	0.12936779686869343
0.020677774684703516	1.4622671550194253	0.08904635721983407	1.873168845513988	0.12819429202610072
0.02109977008643216	1.4626911180700108	0.08889070745045924	1.872765683721565	0.1270239196845517
0.0215217654881608	1.4631150811205964	0.08874225836841447	1.8723625219291418	0.125856767233718
0.021943760889889447	1.4635390441711822	0.08860104616748163	1.8719593601367186	0.12469292509023021
0.022365756291618088	1.4639630072217678	0.08846710550244334	1.8715561983442954	0.12353248681676328
0.022787751693346733	1.4643869702723535	0.0883404694483291	1.8711530365518723	0.12237554924596025
0.023209747095075374	1.464810933322939	0.08822116946110103	1.870749874759449	0.12122221260935505
0.02363174249680402	1.4652348963735249	0.08810923533988882	1.870346712967026	0.12007258067146537
0.02405373789853266	1.4656588594241104	0.0880046951908702	1.8699435511746028	0.11892676086921727
0.024475733300261305	1.466082822474696	0.08790757539290059	1.8695403893821796	0.11778486445686902
0.024897728701989946	1.4665067855252818	0.08781790056498451	1.8691372275897564	0.1166470066565906
0.02531972410371859	1.4669307485758674	0.087735693535681	1.8687340657973333	0.11551330681485539
0.025741719505447232	1.4673547116264531	0.08766097531453117	1.86833090400491	0.11438388856479632
0.026163714907175877	1.4677786746770387	0.08759376506558683	1.867927742212487	0.11325887999466165
0.02658571030890452	1.4682026377276245	0.08753408008311994	1.8675245804200638	0.11213841382250436
0.027007705710633163	1.46862660077821	0.0874819357695824	1.8671214186276406	0.11102262757721892
0.027429701112361808	1.4690505638287956	0.08743734561588122	1.8667182568352174	0.109911663786029
0.02785169651409045	1.4694745268793814	0.08740032118402817	1.8663150950427942	0.10880567016850219
0.028273691915819094	1.469898489929967	0.08737087209221357	1.865911933250371	0.10770479983715374
0.028695687317547736	1.4703224529805528	0.08734900600235299	1.865508771457948	0.10660921150466485
0.02911768271927638	1.4707464160311383	0.08733472861013904	1.8651056096655247	0.10551906969771864
0.029539678121005022	1.4711703790817239	0.08732804363763504	1.8647024478731016	0.10443454497740784
0.029961673522733667	1.4715943421323097	0.08732895282842454	1.8642992860806784	0.10335581416613711
0.030383668924462308	1.4720183051828952	0.08733745594533977	1.8638961242882552	0.1022830605808825
0.030805664326190953	1.472442268233481	0.08735355077077066	1.863492962495832	0.10121647427262269
0.031227659727919594	1.4728662312840666	0.08737723310955471	1.863089800703409	0.10015625227168345
0.031649655129648235	1.4732901943346524	0.08740849679444118	1.8626866389109857	0.09910259883866991
0.03207165053137688	1.473714157385238	0.08744733369410759	1.8622834771185626	0.09805572572057247
0.032493645933105525	1.4741381204358235	0.08749373372371232	1.8618803153261394	0.0970158524115443
0.03291564133483417	1.4745620834864093	0.08754768485794241	1.8614771535337162	0.09598320641773518
0.03333763673656281	1.4749860465369948	0.08760917314652485	1.861073991741293	0.09495802352545668
0.03375963213829145	1.4754100095875806	0.08767818273215079	1.86067082994887	0.09394054807181716
0.0341816275400201	1.4758339726381662	0.08775469587075971	1.860267668156447	0.09293103321682274
0.03460362294174874	1.476257935688752	0.08783869295412516	1.8598645063640238	0.09192974121577653
0.03502561834347739	1.4766818987393375	0.08793015253467434	1.8594613445716006	0.09093694369063457
0.035447613745206025	1.477105861789923	0.08802905135246863	1.8590581827791774	0.08995292189878126
0.03586960914693467	1.4775298248405089	0.08813536436426934	1.8586550209867543	0.0889779669974732
0.036291604548663314	1.4779537878910944	0.08824906477460205	1.8582518591943311	0.08801238030197374
0.03671359995039196	1.4783777509416802	0.08837012406873591	1.857848697401908	0.0870564735351464
0.0371355953521206	1.4788017139922658	0.08849851204748058	1.8574455356094848	0.08611056906601323
0.03755759075384924	1.4792256770428514	0.08863419686370964	1.8570423738170616	0.08517500013448914
0.03797958615557789	1.4796496400934371	0.0887771450605058	1.8566392120246384	0.08425011105920535
0.03840158155730653	1.4800736031440227	0.08892732161082875	1.8562360502322153	0.08333625742500815
0.03882357695903517	1.4804975661946085	0.08908468995860036	1.855832888439792	0.08243380624638544
0.039245572360763814	1.480921529245194	0.08924921206109636	1.855429726647369	0.08154313610271936
0.03966756776249246	1.4813454922957798	0.08942084843254203	1.8550265648549458	0.08066463724090765
0.040089563164221104	1.4817694553463654	0.08959955818879445	1.8546234030625226	0.07979871164052965
0.04051155856594975	1.482193418396951	0.08978529909300931	1.8542202412700994	0.07894577303637082
0.040933553967678386	1.4826173814475367	0.08997802760217415	1.8538170794776763	0.07810624689275858
0.04135554936940703	1.4830413444981223	0.09017769891440187	1.853413917685253	0.07728057032382428
0.041777544771135676	1.483465307548708	0.09038426701687578	1.85301075589283	0.07646919195348624
0.04219954017286432	1.4838892705992937	0.0905976847343337	1.8526075941004068	0.07567257170866672
0.04262153557459296	1.4843132336498792	0.09081790377798851	1.8522044323079836	0.07489118053901994
0.0430435309763216	1.484737196700465	0.09104487479477774	1.8518012705155604	0.07412550005627941
0.04346552637805025	1.4851611597510506	0.09127854741683808	1.8513981087231373	0.07337602208623364
0.04388752177977889	1.4855851228016363	0.09151887031110928	1.850994946930714	0.07264324812634698
0.04430951718150753	1.486009085852222	0.09176579122896372	1.850591785138291	0.07192768870214863
0.044731512583236176	1.4864330489028077	0.09201925705577269	1.8501886233458678	0.07122986261576657
0.04515350798496482	1.4868570119533933	0.0922792138603131	1.8497854615534446	0.07055029608038041
0.045575503386693465	1.4872809750039788	0.0925456069439328	1.8493822997610214	0.06988952173493757
0.0459974987884221	1.4877049380545646	0.09281838088938466	1.8489791379685983	0.06924807753423837
0.04641949419015075	1.4881289011051502	0.09309747960925308	1.848575976176175	0.06883119800468976
0.04684148959187939	1.488552864155736	0.09338284639389724	1.848172814383752	0.06846508288112556
0.04726348499360804	1.4889768272063215	0.09367442395883488	1.8477696525913287	0.06812306035123919
0.04768548039533668	1.4894007902569073	0.09397215449150541	1.8473664907989056	0.0678054949975176
0.04810747579706532	1.4898247533074929	0.09427597969734182	1.8469633290064826	0.06751273194471363
0.048529471198793965	1.4902487163580784	0.09458584084509856	1.8465601672140595	0.06724509513681819
0.04895146660052261	1.4906726794086642	0.09490167881137575	1.8461570054216363	0.06700288566786738
0.049373462002251255	1.4910966424592498	0.09522343412429085	1.8457538436292131	0.06678638018506096
0.04979545740397989	1.4915206055098356	0.0955510470062535	1.84535068183679	0.06659582938267458
0.05021745280570854	1.4919445685604211	0.09588445741579722	1.8449475200443668	0.06643145660490728
0.05063944820743718	1.492368531611007	0.09622360508843379	1.8445443582519436	0.06629345657509243
0.05106144360916583	1.4927924946615925	0.09656842957649425	1.8441411964595205	0.06618199426761215
0.051483439010894465	1.493216457712178	0.09691887028792821	1.8437380346670973	0.06609720393740887
0.05190543441262311	1.4936404207627638	0.09727486652403426	1.8433348728746741	0.0660391883201875
0.052327429814351754	1.4940643838133494	0.09763635751609914	1.842931711082251	0.06600801801429548
0.0527494252160804	1.4944883468639352	0.09800328246093022	1.8425285492898278	0.06600373105289224
0.05317142061780904	1.4949123099145207	0.09837558055526098	1.8421253874974046	0.06602633267242766
0.05359341601953768	1.4953362729651063	0.09875319102902376	1.8417222257049815	0.06607579528070977
0.05401541142126633	1.495760236015692	0.09913605317747712	1.8413190639125583	0.06615205862501208
0.05443740682299497	1.4961841990662776	0.09952410639218377	1.8409159021201351	0.06625503015784093
0.054859402224723616	1.4966081621168634	0.09991729019083916	1.840512740327712	0.06638458559519966
0.055281397626452254	1.497032125167449	0.10031554424594633	1.8401095785352888	0.06654056965954637
0.0557033930281809	1.4974560882180348	0.10071880841234661	1.8397064167428656	0.06672279699718915
0.056125388429909544	1.4978800512686203	0.1011270227536041	1.8393032549504424	0.06693105325766115
0.05654738383163819	1.498304014319206	0.10154012756725983	1.8389000931580193	0.06716509632072472
0.056969379233366826	1.4987279773697917	0.10195806340895917	1.838496931365596	0.06742465765508325
0.05739137463509547	1.4991519404203772	0.10238077111546726	1.838093769573173	0.06770944379168048
0.057813370036824116	1.499575903470963	0.1028081918265882	1.8376906077807498	0.06801913789363169
0.05823536543855276	1.4999998665215486	0.10324026700599839	1.8372874459883266	0.06835340140437526
0.0586573608402814	1.5004238295721342	0.10367693846101733	1.8368842841959034	0.06871187575552708
0.059079356242010043	1.50084779262272	0.10411814836132939	1.8364811224034803	0.06909418411616827
0.05950135164373869	1.5012717556733055	0.10456383925667831	1.836077960611057	0.06949993316583473
0.05992334704546733	1.5016957187238913	0.1050139540935567	1.835674798818634	0.06992871487431068
0.06034534244719597	1.5021196817744769	0.10546843623090846	1.8352716370262108	0.07038010827236921
0.060767337848924616	1.5025436448250626	0.10592722945487279	1.8348684752337876	0.07085368119885344
0.06118933325065326	1.5029676078756482	0.10639027799258616	1.8344653134413644	0.07134899201087345
0.061611328652381905	1.5033915709262338	0.1068575265250732	1.8340621516489413	0.07186559124537437
0.06203332405411055	1.5038155339768196	0.10732892019924628	1.8336589898565183	0.07240302322187483
0.06245531945583919	1.5042394970274051	0.10780440463904083	1.8332558280640951	0.07296082757773585
0.06287731485756784	1.504663460077991	0.10828392595571339	1.832852666271672	0.0735385407288548
0.06329931025929647	1.5050874231285765	0.10876743075732372	1.8324495044792488	0.0741356972501868
0.06372130566102512	1.5055113861791622	0.10925486615743257	1.8320463426868256	0.07475183117191112
0.06414330106275376	1.5059353492297478	0.10974617978303493	1.8316431808944025	0.07538647718839918
0.0645652964644824	1.5063593122803334	0.11024131978176051	1.8312400191019793	0.07603917177837204
0.06498729186621105	1.5067832753309192	0.11074023482836337	1.8308368573095561	0.07670945423574006
0.0654092872679397	1.5072072383815047	0.11124287413052639	1.830433695517133	0.07739686761161606
0.06583128266966834	1.5076312014320905	0.11174918743401106	1.8300305337247098	0.07810095956885267
0.06625327807139698	1.508055164482676	0.11225912502716986	1.8296273719322866	0.07882128315120027
0.06667527347312562	1.5084791275332616	0.11277263774485465	1.8292242101398635	0.07955739746980416
0.06709726887485426	1.5089030905838474	0.11328967697173992	1.8288210483474403	0.08030886831026657
0.0675192642765829	1.509327053634433	0.11381019464508693	1.8284178865550171	0.08107526866390051
0.06794125967831155	1.5097510166850188	0.11433414325697491	1.828014724762594	0.08185617918710945
0.0683632550800402	1.5101749797356043	0.11486147585601866	1.8276115629701708	0.08265118859303412
0.06878525048176884	1.5105989427861901	0.11539214604860064	1.8272084011777476	0.08345989397974941
0.06920724588349748	1.5110229058367757	0.11592610799963399	1.8268052393853245	0.08428190109935418
0.06962924128522613	1.5114468688873615	0.11646331643288603	1.8264020775929013	0.08511682457230314
0.07005123668695477	1.511870831937947	0.1170037266308756	1.8259989158004781	0.0859642880512817
0.0704732320886834	1.5122947949885326	0.11754729443437341	1.825595754008055	0.08682392433883572
0.07089522749041205	1.5127187580391184	0.11809397624151872	1.8251925922156318	0.08769537546284056
0.0713172228921407	1.513142721089704	0.11864372900657623	1.8247894304232086	0.08857829271374494
0.07173921829386934	1.5135666841402897	0.11919651023835359	1.8243862686307855	0.08947233664734473
0.07216121369559798	1.5139906471908753	0.1197522779982927	1.8239831068383623	0.09037717705665683
0.07258320909732663	1.5144146102414608	0.12031099089826032	1.8235799450459391	0.09129249291626013
0.07300520449905527	1.5148385732920466	0.12087260809804955	1.823176783253516	0.0922179723022639
0.07342719990078392	1.5152625363426322	0.12143708930261175	1.8227736214610928	0.09315331229085423
0.07384919530251255	1.515686499393218	0.12200439475903654	1.8223704596686696	0.09409821883816026
0.0742711907042412	1.5161104624438035	0.1225744852532923	1.8219672978762464	0.09505240664397616
0.07469318610596984	1.516534425494389	0.12314732210674646	1.8215641360838233	0.09601559900167207
0.07511518150769848	1.516958388544975	0.12372286717247732	1.8211609742914003	0.09698752763643669
0.07553717690942713	1.5173823515955605	0.12430108283139205	1.820757812498977	0.09796793253380355
0.07595917231115577	1.5178063146461462	0.12488193198816715	1.820354650706554	0.09895656176023782
0.07638116771288442	1.5182302776967318	0.1254653780670199	1.8199514889141308	0.09995317127739503
0.07680316311461306	1.5186542407473176	0.12605138500732857	1.8195483271217077	0.10095752475149808
0.07722515851634171	1.5190782037979031	0.12663991725910811	1.8191451653292845	0.10196939335914
0.07764715391807034	1.5195021668484887	0.127230939778358	1.8187420035368613	0.10298855559067387
0.07806914931979898	1.5199261298990745	0.12782441802228975	1.8183388417444382	0.104014797052228
0.07849114472152763	1.52035009294966	0.12842031794444525	1.817935679952015	0.10504791026726656
0.07891314012325627	1.5207740560002458	0.12901860598971862	1.8175325181595918	0.10608769447850093
0.07933513552498492	1.5211980190508314	0.12961924908928654	1.8171293563671687	0.1071339554508674
0.07975713092671356	1.5216219821014172	0.13022221465546216	1.8167261945747455	0.10818650527618365
0.08017912632844221	1.5220459451520028	0.13082747057647504	1.8163230327823223	0.10924516218002331
0.08060112173017085	1.5224699082025883	0.13143498521119126	1.8159198709898992	0.11030975033126526
0.0810231171318995	1.522893871253174	0.13204472738377782	1.815516709197476	0.11138009965471017
0.08144511253362813	1.5233178343037597	0.13265666637831947	1.8151135474050528	0.11245604564709191
0.08186710793535677	1.5237417973543455	0.13327077193339812	1.8147103856126297	0.1135374291967593
0.08228910333708542	1.524165760404931	0.13388701423663646	1.8143072238202065	0.11462409640724754
0.08271109873881406	1.5245897234555166	0.1345053639192178	1.8139040620277833	0.11571589842492444
0.08313309414054271	1.5250136865061024	0.1351257920503841	1.8135009002353601	0.11681269127084401
0.08355508954227135	1.525437649556688	0.13574827013191917	1.813097738442937	0.11791433567691492
0.083977084944	1.5258616126072737	0.13637277009262463	1.8126945766505138	0.11902069692645664


==> anc/fig-6l_lat.dat <==
# a^2 fm^2    ratio(eB=0.5 GeV^2)    ratio_error(eB=0.5 GeV^2)    ratio(eB=0.8 GeV^2)    ratio_error(eB=0.8 GeV^2)

0.083977084944	1.5045903493747537	0.07242994937102915	1.7806175392671937	0.10511916105593615
0.046510960896	1.5472096300617053	0.07087786233636544	1.8945058481811294	0.08612504975804597
0.030191147536	1.4131843237079478	0.12039013875909657	1.9414349554278285	0.1348380024419697
0.022926502225	1.4040659640273765	0.1288517837362108	1.6419017990108233	0.17413875983208205
0	1.441492965540728	0.13637167991236263	1.8929237733427229	0.20723618392754523


==> anc/fig-6r.dat <==
# eB GeV^2	ratio_susc_ChPT	ratio_psibarpsi	ratio_psibarpsi_error

0.0	1.0	1.0	0.0
0.00808080808080808	1.0005908073014045	1.001960199897145	0.006492658448581323
0.01616161616161616	1.0022043532101106	1.00420113799973	0.012643236775468247
0.024242424242424242	1.004585217807253	1.0067178673790245	0.018460639452375027
0.03232323232323232	1.0075414348450784	1.009505441106298	0.02395377095101614
0.0404040404040404	1.0109423792660217	1.0125589122528211	0.029131535743105952
0.048484848484848485	1.0146981063591813	1.015873333889863	0.03400283830035905
0.05656565656565657	1.0187447730787262	1.0194437590886933	0.038576583094489525
0.06464646464646465	1.02303562720326	1.0232652409205825	0.042861674597211796
0.07272727272727272	1.0275354490672484	1.0273328324567994	0.0468670172802404
0.0808080808080808	1.0322170377441502	1.0316415867686146	0.050601515615289694
0.08888888888888889	1.037058922852861	1.0361865569272979	0.05407407407407405
0.09696969696969697	1.0420438307768378	1.0409627960041183	0.057293597128307894
0.10505050505050505	1.0471576288795892	1.0459653570703464	0.06026898924970564
0.11313131313131314	1.052388581137615	1.0511892931972517	0.06300915490998138
0.12121212121212122	1.0577268119509504	1.0566296574561038	0.06552299858084976
0.1292929292929293	1.0631639124085828	1.0622815029181727	0.0678194247340253
0.13737373737373737	1.0686926461168695	1.0681398826547284	0.06990733784122216
0.14545454545454545	1.074306725955039	1.07419984973704	0.07179564237415492
0.15353535353535352	1.0800006422392605	1.080456457236378	0.07349324280453773
0.1616161616161616	1.0857695287379268	1.0869047582240112	0.075009043604085
0.1696969696969697	1.091609056957973	1.093539805771211	0.0763519492445115
0.17777777777777778	1.0975153518252843	1.1003566529492455	0.07753086419753086
0.18585858585858586	1.1034849237510993	1.1073503528293858	0.07855469293485817
0.19393939393939394	1.109514613388714	1.1145159584829005	0.07943233992820786
0.20202020202020202	1.1156015463197773	1.1218485229810606	0.08017270964929368
0.2101010101010101	1.121743095584509	1.129343099395135	0.08078470656983061
0.21818181818181817	1.1279368504635603	1.1369947407963936	0.08127723516153285
0.22626262626262628	1.1341805902840036	1.1447985002561065	0.08165919989611459
0.23434343434343435	1.1404722622945043	1.1527494308455437	0.08193950524529037
0.24242424242424243	1.1468099628604136	1.160842585635974	0.08212705568077472
0.2505050505050505	1.1531919213861952	1.1690730176986683	0.08223075567428195
0.2585858585858586	1.159616486492982	1.1774357801048956	0.08225950969752627
0.26666666666666666	1.1660821140723046	1.1859259259259258	0.08222222222222231
0.27474747474747474	1.1725873569098362	1.194538508233029	0.08212779772008438
0.2828282828282828	1.1791308556302302	1.203268580097475	0.08198514066282658
0.2909090909090909	1.1857113307594567	1.2121111945905334	0.08180315552216388
0.298989898989899	1.1923275757371492	1.221061404783474	0.08159074676981026
0.30707070707070705	1.1989784507404417	1.2301142637475666	0.08135681887748003
0.3151515151515151	1.2056628772041236	1.239264824554081	0.08111027631688794
0.3232323232323232	1.2123798329408888	1.2485081402742866	0.08086002355974808
0.33131313131313134	1.2191283477809076	1.2578392639794538	0.08061496507777499
0.3393939393939394	1.2259074996625976	1.267253248740852	0.0803840053426832
0.3474747474747475	1.2327164111169115	1.2767451476297513	0.08017604882618667
0.35555555555555557	1.239554246096072	1.2863100137174213	0.07999999999999985
0.36363636363636365	1.2464202071048671	1.2959429000751315	0.0798647633358377
0.3717171717171717	1.2533135325985965	1.3056388597741522	0.07977924330541408
0.3797979797979798	1.2602334946167812	1.315392945885753	0.07975234438044365
0.3878787878787879	1.2671793966259604	1.3252002114812034	0.0797929710326406
0.39595959595959596	1.2741505715484807	1.3350557096317734	0.07991002773371914
0.40404040404040403	1.281146379957188	1.344954617081951	0.08011213038455156
0.4121212121212121	1.288166208418522	1.3548949550602445	0.08040125775662965
0.4202020202020202	1.2952094679686934	1.364877589279181	0.08077275149206598
0.42828282828282827	1.3022755927095164	1.374903509124507	0.08122166466212999
0.43636363636363634	1.3093640385120777	1.3849737039819685	0.08174305033809182
0.4444444444444444	1.3164742818178212	1.3950891632373115	0.08233196159122103
0.45252525252525255	1.3236058185278334	1.405250876276282	0.08298345149278741
0.46060606060606063	1.330758162972149	1.415459832484626	0.08369257311406075
0.4686868686868687	1.3379308469518172	1.4257170212480896	0.08445437952631107
0.4767676767676768	1.3451234188472516	1.4360234319524188	0.08526392380080794
0.48484848484848486	1.3523354427870853	1.4463800539833598	0.08611625900882092
0.49292929292929294	1.3595664978723518	1.4567878767266587	0.08700643822162035
0.501010101010101	1.3668161774513496	1.467247889568061	0.08792951451047581
0.509090909090909	1.3740840884410237	1.4777610818933133	0.08888054094665665
0.5171717171717172	1.3813698506910952	1.4883284430881616	0.08985457060143331
0.5252525252525253	1.3886730963875544	1.4989509625383517	0.09084665654607504
0.5333333333333333	1.3959934694924434	1.5096296296296297	0.09185185185185196
0.5414141414141415	1.4033306252171558	1.5203654337477417	0.09286520959003364
0.5494949494949495	1.4106842295267232	1.5311593642784338	0.09388178283188997
0.5575757575757576	1.41805395867281	1.5420124106074522	0.09489662464869086
0.5656565656565656	1.425439498753303	1.5529255621205422	0.09590478811170566
0.5737373737373738	1.4328405452966284	1.563899808203451	0.09690132629220483
0.5818181818181818	1.440256802869017	1.5749361382419234	0.0978812922614577
0.5898989898989899	1.4476879847031603	1.5860355416217065	0.09883973909073407
0.597979797979798	1.4551338123467752	1.5971990077285456	0.09977171985130362
0.6060606060606061	1.4625940153297536	1.6084275259481873	0.10067228761443658
0.6141414141414141	1.4700683308486635	1.6197220856663772	0.1015364954514022
0.6222222222222222	1.477556503467467	1.6310836762688616	0.1023593964334707
0.6303030303030303	1.4850582848334166	1.6425132871413863	0.10313604363191153
0.6383838383838384	1.4925734334071763	1.654011907669698	0.10386149011799461
0.6464646464646464	1.500101714206262	1.6655805272395416	0.10453078896298995
0.6545454545454545	1.5076428985609982	1.6772201352366642	0.10513899323816689
0.6626262626262627	1.5151967638822184	1.6889317210468116	0.10568115601479544
0.6707070707070707	1.5227630934400223	1.7007162740557293	0.10615233036414562
0.6787878787878788	1.5303416761529096	1.7125747836491638	0.10654756935748677
0.6868686868686869	1.5379323063867174	1.7245082392128612	0.10686192606608902
0.694949494949495	1.545534783762764	1.7365176301325675	0.10709045356122204
0.703030303030303	1.553148912974701	1.7486039457940286	0.10722820491415552
0.7111111111111111	1.5607745036135694	1.7607681755829905	0.10727023319615914
0.7191919191919192	1.568411370000612	1.7730113088851993	0.10721159147850323
0.7272727272727273	1.576059331027408	1.7853343350864015	0.10704733283245693
0.7353535353535353	1.583718210002947	1.7977382435723421	0.10677251032929025
0.7434343434343434	1.591387834507255	1.8102240237287681	0.1063821770402733
0.7515151515151515	1.5990680362512322	1.8227926649414252	0.10587138603667545
0.7595959595959596	1.6067586509423881	1.8354451565960597	0.10523519038976648
0.7676767676767676	1.614459518156142	1.848182488078417	0.10446864317081639
0.7757575757575758	1.6221704812124322	1.8610056487742437	0.10356679745109498
0.7838383838383839	1.629891387057349	1.8739156280692857	0.10252470630187183
0.7919191919191919	1.6376220861495396	1.886913415349289	0.10133742279441726
0.8	1.6453624323511566	1.9	0.10000000000000009


==> anc/fig-7.dat <==
# Temperature MeV	ratio(eB=0.5 GeV^2)	ratio_error(eB=0.5 GeV^2)	ratio(eB=0.8 GeV^2)	ratio_error(eB=0.8 GeV^2)

112.0	1.4328038910570624	0.1314922908755821	1.8259324504301244	0.1948003802695908
112.10010010010011	1.4315124491821503	0.13138027234904934	1.8226324946275623	0.19430665654712126
112.2002002002002	1.430221009654352	0.1312684696259968	1.8193325588119624	0.1938130148789676
112.30030030030031	1.4289295748207806	0.13115688454168753	1.816032662970285	0.1933194587769636
112.4004004004004	1.42763814702855	0.13104551893353086	1.8127328270894927	0.19282599175428636
112.50050050050051	1.426346728624774	0.13093437464106106	1.8094330711565463	0.19233261732545592
112.6006006006006	1.4250553219565658	0.13082345350591895	1.8061334151584079	0.19183933900634242
112.70070070070071	1.4237639293710393	0.13071275737182814	1.8028338790820384	0.19134616031416526
112.8008008008008	1.422472553215308	0.13060228808457602	1.7995344829144	0.19085308476749885
112.90090090090091	1.4211811958364853	0.1304920474919909	1.7962352466424538	0.190360115886273
113.001001001001	1.4198898595816851	0.13038203744392235	1.7929361902531615	0.18986725719177946
113.10110110110111	1.4185985467980209	0.1302722597922185	1.7896373337334848	0.18937451220667045
113.2012012012012	1.4173072598326062	0.13016271639070556	1.7863386970703852	0.1888818844549656
113.30130130130131	1.4160160010325546	0.13005340909516558	1.783040300250824	0.18838937746205203
113.4014014014014	1.41472477274498	0.12994433976331515	1.779742163261763	0.18789699475469082
113.50150150150151	1.4134335773169955	0.1298355102547833	1.7764443060901633	0.1874047398610165
113.6016016016016	1.4121424170957153	0.1297269224310896	1.7731467487229873	0.18691261631054268
113.70170170170171	1.4108512944282523	0.12961857815562242	1.7698495111471957	0.18642062763416414
113.8018018018018	1.4095602116617207	0.1295104792936163	1.7665526133497504	0.18592877736416089
113.90190190190191	1.4082691711432336	0.12940262771212996	1.763256075317613	0.1854370690341994
114.002002002002	1.406978175219905	0.12929502528002393	1.7599599170377451	0.1849455061793389
114.10210210210211	1.4056872262388482	0.12918767386793809	1.7566641584971079	0.1844540923360316
114.2022022022022	1.4043963265471773	0.12908057534826856	1.7533688196826636	0.1839628310421286
114.30230230230231	1.403105478492005	0.1289737315951466	1.750073920581373	0.18347172583688073
114.4024024024024	1.4018146844204458	0.1288671444844126	1.746779481180198	0.18298078026094397
114.50250250250251	1.4005239466796129	0.1287608158935963	1.7434855214661	0.18248999785638131
114.6026026026026	1.39923326761662	0.1286547477018924	1.7401920614260409	0.18199938216666697
114.70270270270271	1.3979426495785803	0.12854894179013676	1.7368991210469817	0.18150893673668894
114.8028028028028	1.396652094912608	0.12844340004078436	1.7336067203158845	0.18101866511275422
114.90290290290291	1.3953616059658163	0.1283381243378846	1.7303148792197105	0.1805285708425888
115.003003003003	1.394071185085319	0.12823311656705885	1.7270236177454215	0.18003865747534525
115.10310310310311	1.3927808346182293	0.12812837861547588	1.7237329558799785	0.17954892856160232
115.2032032032032	1.3914905569116613	0.12802391237182842	1.7204429136103438	0.1790593876533721
115.30330330330331	1.3902003543127286	0.12791971972630842	1.7171535109234783	0.178570038304099
115.4034034034034	1.3889102291685442	0.1278158025705858	1.7138647678063443	0.1780808840686679
115.50350350350351	1.3876201838262225	0.1277121627977794	1.7105767042459024	0.1775919285034048
115.6036036036036	1.3863302206328765	0.1276088023024379	1.707289340229115	0.17710317516607998
115.70370370370371	1.38504034193562	0.1275057229805115	1.7040026957429428	0.1766146276159139
115.8038038038038	1.3837505500815666	0.12740292672932954	1.7007167907743483	0.17612628941357836
115.90390390390391	1.38246084741783	0.12730041544757453	1.6974316453102922	0.1756381641212014
116.004004004004	1.3811712362915234	0.12719819103525856	1.694147279337737	0.1751502553023701
116.10410410410411	1.379881719049761	0.1270962553936964	1.6908637128436428	0.17466256652213458
116.2042042042042	1.378592298039656	0.12699461042548355	1.6875809658149725	0.17417510134701145
116.30430430430431	1.377302975608322	0.12689325803446808	1.684299058238687	0.173687863344986
116.4044044044044	1.3760137541028727	0.12679220012572637	1.6810180101017484	0.17320085608551872
116.50450450450451	1.3747246358704215	0.1266914386055385	1.677737841391117	0.17271408313954614
116.6046046046046	1.3734356232580824	0.12659097538136127	1.674458572093756	0.17222754807948512
116.70470470470471	1.3721467186129686	0.12649081236180365	1.6711802221966257	0.17174125447923672
116.8048048048048	1.370857924282194	0.12639095145660045	1.6679028116866883	0.1712552059141896
116.90490490490491	1.3695692426128718	0.12629139457658617	1.6646263605509048	0.17076940596122345
117.005005005005	1.3682806759521162	0.1261921436336695	1.6613508887762376	0.17028385819871267
117.10510510510511	1.3669922266470402	0.12609320054080622	1.658076416349647	0.1697985662065297
117.2052052052052	1.365703897044758	0.12599456721197422	1.654802963258096	0.1693135335660484
117.30530530530531	1.3644156894923822	0.1258962455621463	1.6515305494885448	0.1688287638601484
117.4054054054054	1.3631276063370277	0.12579823750726304	1.6482591950279561	0.1683442606732167
117.50550550550551	1.3618396499258072	0.12570054496420635	1.6449889198632903	0.1678600275911539
117.6056056056056	1.3605518226058344	0.12560316985077458	1.6417197439815103	0.16737606820137477
117.70570570570571	1.3592641267242231	0.12550611408565207	1.638451687369576	0.16689238609281434
117.8058058058058	1.3579765646280868	0.12540937958838516	1.6351847700144508	0.16640898485592862
117.90590590590591	1.3566891386645392	0.1253129682793528	1.6319190119030944	0.16592586808270102
118.006006006006	1.3554018511806938	0.1252168820797414	1.62865443302247	0.16544303936664279
118.10610610610611	1.3541147045236643	0.1251211229115144	1.6253910533595377	0.1649605023027987
118.2062062062062	1.352827701040564	0.12502569269738875	1.6221288929012603	0.16447826048774886
118.30630630630631	1.351540843078507	0.1249305933608028	1.6188679716345982	0.16399631751961313
118.4064064064064	1.3502541329846063	0.12483582682589218	1.6156083095465141	0.16351467699805322
118.50650650650651	1.348967573105976	0.12474139501745862	1.6123499266239685	0.16303334252427798
118.6066066066066	1.3476811657897294	0.1246472998609455	1.609092842853924	0.1625523177010439
118.70670670670671	1.3463949133829802	0.12455354328240566	1.6058370782233409	0.1620716061326603
118.8068068068068	1.3451088182328423	0.12446012720847663	1.602582652719182	0.16159121142499186
118.90690690690691	1.3438228826864287	0.12436705356635061	1.5993295863284076	0.16111113718546255
119.007007007007	1.3425371090908536	0.1242743242837452	1.5960778990379805	0.16063138702305652
119.10710710710711	1.3412514997932297	0.12418194128887595	1.5928276108348611	0.16015196454832387
119.2072072072072	1.3399660571406717	0.12408990651042688	1.589578741706012	0.1596728733733816
119.30730730730731	1.3386807834802923	0.12399822187752285	1.5863313116383937	0.15919411711191814
119.4074074074074	1.337395681159206	0.12390688931969818	1.5830853406189689	0.1587156993791951
119.50750750750751	1.3361107525245253	0.12381591076687012	1.579840848634698	0.15823762379204992
119.6076076076076	1.334825999923365	0.12372528814930728	1.5765978556725435	0.15775989396890053
119.70770770770771	1.3335414257028373	0.12363502339760253	1.573356381719466	0.15728251352974598
119.8078078078078	1.3322570322100573	0.1235451184426413	1.5701164467624282	0.15680548609617034
119.90790790790791	1.3309728217921373	0.12345557521557404	1.5668780707883907	0.15632881529134504
120.008008008008	1.329688796796192	0.12336639564778426	1.5636412737843155	0.15585250474003157
120.10810810810811	1.3284049595693341	0.1232775816708616	1.5604060757371634	0.15537655806858341
120.2082082082082	1.3271213124586776	0.12318913521656913	1.5571724966338973	0.154900978904949
120.30830830830831	1.3258378578113361	0.1231010582168149	1.5539405564614777	0.15442577087867415
120.4084084084084	1.324554597974423	0.12301335260362177	1.5507102752068667	0.1539509376209047
120.50850850850851	1.3232715352950521	0.1229260203090961	1.5474816728570249	0.1534764827643873
120.6086086086086	1.321988672120337	0.12283906326539926	1.5442547693989153	0.15300240994347283
120.70870870870871	1.3207060107973914	0.12275248340471498	1.5410295848194984	0.15252872279411772
120.8088088088088	1.3194235536733285	0.12266628265922075	1.537806139105736	0.15205542495388777
120.90890890890891	1.3181413030952622	0.12258046296105578	1.5345844522445895	0.15158252006195652
121.009009009009	1.316859261410306	0.1224950262422917	1.531364544223021	0.15111001175911026
121.10910910910911	1.3155774309655737	0.12240997443489966	1.5281464350279914	0.15063790368774835
121.2092092092092	1.3142958141081786	0.12232530947072233	1.5249301446464627	0.15016619949188437
121.30930930930931	1.3130144131852344	0.12224103328143984	1.521715693065396	0.1498451801901999
121.4094094094094	1.3117332305438547	0.12215714779854078	1.5185031002717535	0.149586374852427
121.50950950950951	1.3104522685311533	0.12207365495328944	1.515292386252496	0.1493304494324399
121.6096096096096	1.3091715294942434	0.12199055667669703	1.5120835709945857	0.14907740999813346
121.70970970970971	1.307891015780239	0.12190785489948659	1.5088766744849835	0.14882726237034105
121.8098098098098	1.3066107297362535	0.12182555155206548	1.5056717167106517	0.14858001211994448
121.90990990990991	1.3053306737094001	0.12174364856449094	1.5024687176585512	0.14833566456502661
122.01001001001	1.3040508500467936	0.12166214786643959	1.4992676973156438	0.14809422476807566
122.11011011011011	1.302771261095546	0.12158105138717656	1.496068675668891	0.14785569753323075
122.2102102102102	1.3014919092027721	0.12150036105552135	1.4928716727052547	0.14762008740358887
122.31031031031031	1.3002127967155848	0.12142007879981899	1.4896767084116957	0.1473873986585553
122.4104104104104	1.2989339259810984	0.12134020654790578	1.486483802775176	0.14715763531125722
122.51051051051051	1.2976552993464257	0.12126074622707861	1.4832929757826574	0.14693080110600706
122.6106106106106	1.2963769191586811	0.12118169976406153	1.480104247421101	0.14670689951583196
122.71071071071071	1.2950987877649773	0.12110306908497692	1.4769176376774684	0.14648593374005872
122.8108108108108	1.2938209075124287	0.12102485611530839	1.4737331665387217	0.1462679067019644
122.91091091091091	1.2925432807481483	0.12094706277987258	1.4705508539918215	0.14605282104649175
123.011011011011	1.2912659098192505	0.12086969100278482	1.4673707200237303	0.14584067913803048
123.11111111111111	1.289988797072848	0.12079274270742825	1.4641927846214087	0.14563148305826618
123.21121121121121	1.2887119448560547	0.12071621981642026	1.461017067771819	0.14542523460410178
123.31131131131131	1.2874353555159845	0.12064012425157959	1.4578435894619226	0.14522193528564842
123.41141141141141	1.2861590313997506	0.12056445793389607	1.4546723696786807	0.14502158632429338
123.51151151151151	1.2848829748544668	0.12048922278349565	1.4515034284090553	0.14482418865083743
123.61161161161161	1.2836071882272466	0.12041442071960926	1.4483367856400078	0.14462974290371808
123.71171171171171	1.2823316738652035	0.12034005366053961	1.4451724613584993	0.14443824942730157
123.81181181181181	1.2810564341154516	0.1202661235236285	1.4420104755514922	0.14424970827026196
123.91191191191191	1.279781471325104	0.1201926322252246	1.438850848205947	0.14406411918403964
124.01201201201201	1.2785067878412744	0.120119581680651	1.4356935993088262	0.14388148162138115
124.11211211211211	1.2772323860110764	0.12004697380417056	1.4325387488470909	0.1437017947349665
124.21221221221221	1.275958268181624	0.11997481050895535	1.429386316807703	0.14352505737611956
124.31231231231232	1.2746844367000298	0.1199030937070539	1.4262363231776232	0.14335126809360682
124.41241241241241	1.2734108939134086	0.11983182530935595	1.4230887879438139	0.1431804251325234
124.51251251251252	1.2721376421688728	0.11976100722556204	1.4199437310932361	0.14301252643326856
124.61261261261261	1.2708646838135373	0.11969064136414932	1.4168011726128522	0.142847569630613
124.71271271271272	1.2695920211945144	0.11962072963234013	1.4136611324896224	0.14268555205285494
124.81281281281281	1.268319656658919	0.11955127393606674	1.4105236307105093	0.14280002245109427
124.91291291291292	1.2670475925538633	0.11948227617994174	1.4073886872624741	0.14292656632869896
125.01301301301301	1.2657758312264622	0.11941373826722161	1.4042563221324789	0.1430572765132873
125.11311311311312	1.2645043750238283	0.1193456620997775	1.4011265553074839	0.14319211670961202
125.21321321321321	1.2632332262930759	0.11927804957805897	1.397999406774452	0.1433310502156759
125.31331331331332	1.261962387381318	0.1192109026010643	1.3948748965203437	0.14347403993603072
125.41341341341341	1.260691860635669	0.11914422306630419	1.3917530445321218	0.1436210483950756
125.51351351351352	1.2594216484032414	0.11907801286977299	1.3886338707967463	0.14377203775035355
125.61361361361361	1.2581517530311497	0.11901227390591254	1.3855173953011801	0.14392696980582367
125.71371371371372	1.2568821768665073	0.11894700806758068	1.382403638032384	0.144085806025107
125.81381381381381	1.2556129222564274	0.11888221724601977	1.3792926189773203	0.14424850754469268
125.91391391391392	1.2543439915480241	0.11881790333082101	1.3761843581229491	0.14441503518709234
126.01401401401401	1.2530753870884106	0.1187540682098956	1.3730788754562335	0.1445853494739328
126.11411411411412	1.251807111224701	0.11869071376943825	1.369976190964134	0.1447594106389818
126.21421421421421	1.2505391663040082	0.11862784189389795	1.3668763246336129	0.14493717864109096
126.31431431431432	1.2492715546734463	0.11856545446594262	1.3637792964516309	0.14511861317705177
126.41441441441441	1.2480042786801289	0.11850355336642926	1.3606851264051505	0.1453036736943531
126.51451451451452	1.2467373406711693	0.1184421404743691	1.3575938344811322	0.14549231940383367
126.61461461461461	1.2454707429936813	0.11838121766689765	1.3545054406665389	0.14568450929221685
126.71471471471472	1.2442044879947785	0.11832078681924034	1.3514199649483307	0.14588020213453204
126.81481481481481	1.2429385780215745	0.11826084980468138	1.3483374273134703	0.14607935650639517
126.91491491491492	1.2416730154211828	0.11820140849453085	1.3452578477489183	0.14628193079616295
127.01501501501502	1.240407802540717	0.11814246475809463	1.3421812462416367	0.1464878832169385
127.11511511511512	1.2391429417272908	0.1180840204626399	1.3391076427785875	0.1466971718184298
127.21521521521521	1.2378784353280177	0.11802607747336401	1.3360370573467317	0.14690975449865232
127.31531531531532	1.2366142856900113	0.1179686376533633	1.3329695099330305	0.14712558901547015
127.41541541541542	1.2353504951603855	0.11791170286360123	1.3299050205244463	0.14734463299797004
127.51551551551552	1.2340870660862533	0.1178552749628767	1.3268436091079403	0.14756684395766945
127.61561561561561	1.232824000814729	0.11779935580779143	1.323785295670474	0.14779217929953872
127.71571571571572	1.2315613016929254	0.11774394725272107	1.3207301001990088	0.14802059633285294
127.81581581581582	1.2302989710679568	0.11768905114978045	1.317678042680506	0.14825205228185492
127.91591591591592	1.2290370112869364	0.11763466934879613	1.314629143101928	0.14848650429622814
128.016016016016	1.2277754246969783	0.1175808036972718	1.311583421450236	0.14872390946138442
128.11611611611613	1.2265142136451952	0.11752745604036029	1.3085408977123905	0.148964224808554
128.21621621621622	1.2252533804787014	0.11747462822083092	1.305501591875355	0.14920740732467713
128.31631631631632	1.2239929275446104	0.11742232207903934	1.3024655239260896	0.1494534139621009
128.4164164164164	1.2227328571900358	0.11737053945289729	1.2994327138515567	0.14970220164807038
128.5165165165165	1.221473171762091	0.11731928217784185	1.2964031816387172	0.1499537272940209
128.61661661661662	1.2202138736078894	0.1172685520868051	1.2933769472745318	0.15020794780466082
128.71671671671672	1.2189549650745455	0.11721835101018402	1.290354030745964	0.15046482008685327
128.8168168168168	1.217696448509172	0.11716868077581197	1.2873344520399748	0.15072430105828874
128.91691691691693	1.2164383262588823	0.11711954320892644	1.2843182311435244	0.15098634765594862
129.01701701701703	1.215180600670791	0.11707094013214049	1.281305388043576	0.1512509168443651
129.11711711711712	1.2139232740920114	0.11702287336541471	1.2782959427270904	0.15151796562366862
129.2172172172172	1.2126663488696565	0.11697534472602579	1.2752899151810295	0.15178745103742777
129.3173173173173	1.2114098273508407	0.11692835602853857	1.2722873253923546	0.15205933018028298
129.41741741741743	1.2101537118826764	0.11688190908477725	1.2692881933480262	0.15233356020537275
129.51751751751752	1.2088980048122786	0.11683600570379593	1.2662925390350075	0.15261009833155026
129.6176176176176	1.20764270848676	0.11679064769185124	1.2633003824402598	0.15288890185039372
129.71771771771773	1.2063878252532345	0.11674583685237207	1.2603117435507434	0.15316992813301697
129.81781781781783	1.205133357458816	0.11670157498593425	1.2573266423534213	0.15345313463667104
129.91791791791792	1.2038793074506176	0.11665786389023004	1.2543450988352545	0.1537384789111416
130.018018018018	1.2026256775757531	0.11661470536004212	1.2513671329832046	0.15402591860495216
130.1181181181181	1.201372470181336	0.11657210118721517	1.2483927647842332	0.15431541147136288
130.21821821821823	1.2001196876144795	0.11653005316062945	1.2454220142253005	0.15460691537417218
130.31831831831832	1.198867332222298	0.11648856306617277	1.24245490129337	0.1549003882933234
130.4184184184184	1.197615406351905	0.11644763268671388	1.239491445975403	0.15519578833032
130.51851851851853	1.1963639123504133	0.11640726380207801	1.2365316682583596	0.1554930737134461
130.61861861861863	1.1951128525649375	0.11636745818901682	1.2335755881292028	0.15579220280280126
130.71871871871872	1.1938622293425907	0.11632821762118613	1.2306232255748935	0.15609313409514536
130.8188188188188	1.1926120450304867	0.11628954386911693	1.2276746005823937	0.15639582622856138
130.9189189189189	1.1913623019757387	0.1162514387001928	1.2247297331386646	0.15670023798693886
131.01901901901903	1.1901130025254603	0.11621390387862171	1.2217886432306668	0.15700632830427508
131.11911911911912	1.1888641490267657	0.11617694116541336	1.2188513508453636	0.15731405626880074
131.2192192192192	1.187615743826768	0.11614055231835362	1.215917875969716	0.15762338112693391
131.31931931931933	1.1863677892725806	0.1161047390919793	1.2129882385906843	0.1579342622870665
131.41941941941943	1.1851202877113178	0.11606950323755533	1.2100624586952318	0.1582466593231748
131.51951951951952	1.183873241490093	0.1160348465030496	1.2071405562703192	0.15856053197827566
131.6196196196196	1.1826266529560192	0.11600077063311139	1.2042225513029086	0.15887584016771408
131.7197197197197	1.1813805244562106	0.11596727736904451	1.2013084637799607	0.15919254398229898
131.81981981981983	1.1801348583377804	0.11593436844878774	1.1983983136884366	0.15951060369127668
131.91991991991992	1.1788896569478426	0.11590204560689162	1.1954921210152998	0.15982997974515759
132.02002002002	1.1776449226335106	0.11587031057449369	1.1925899057475104	0.16015063277839556
132.12012012012013	1.1764006577418977	0.11583916507929955	1.1896916878720296	0.160472523611914
132.22022022022023	1.1751568646201183	0.11580861084555848	1.1867974873758202	0.16079561325549838
132.32032032032032	1.1739135456152852	0.11577864959404485	1.1839073242458436	0.1611198629100432
132.4204204204204	1.1726707030745123	0.11574928304203351	1.1810212184690607	0.1614452339696671
132.5205205205205	1.1714283393449134	0.1157205129032815	1.1781391900324332	0.16177168802369254
132.62062062062063	1.1701864567736016	0.11569234088800814	1.1752612589229217	0.16209918685849609
132.72072072072072	1.1689450577076907	0.11566476870287298	1.17238744512749	0.16242769245923322
132.8208208208208	1.1677041444942946	0.11563779805095774	1.1695177686330982	0.16275716701143977
132.92092092092093	1.1664637194805267	0.1156114306317443	1.166652249426707	0.16308757290251247
133.02102102102103	1.1652237850135005	0.11558566814110119	1.16379090749528	0.16341887272307265
133.12112112112112	1.1639843434403296	0.11556051227125866	1.1609337628257779	0.16375102926821497
133.2212212212212	1.162745397108128	0.11553596471079323	1.158080835405162	0.16408400553864927
133.3213213213213	1.1615069483640086	0.11551202714461188	1.1552321452203935	0.16441776474173037
133.42142142142143	1.1602689995550852	0.1154887012539298	1.152387712258434	0.1647522702923824
133.52152152152152	1.1590315530284718	0.11546598871625824	1.149547556506246	0.16508748581392774
133.6216216216216	1.157794611131282	0.1154438912053834	1.1467116979507908	0.16542337513880973
133.72172172172174	1.1565581762106287	0.11542241039135356	1.1438801565790286	0.1657599023092245
133.82182182182183	1.1553222506136263	0.11540154794046097	1.1410529523779225	0.16609703157765776
133.92192192192192	1.1540868366873878	0.11538130551522728	1.138230105334434	0.16643472740733123
134.022022022022	1.1528519367790273	0.11536168477438734	1.135411635435524	0.1667729544725633
134.12212212212214	1.1516175532356576	0.11534268737287579	1.1325975626681533	0.16711167765904386
134.22222222222223	1.1503836884043934	0.11532431496181177	1.1297879070192849	0.16745086206402887
134.32232232232232	1.1491503446323477	0.11530656918848495	1.1269826884758802	0.16779047299645206
134.42242242242241	1.147917524266634	0.11528945169634375	1.1241819270249003	0.168130475976966
134.52252252252254	1.1466852296543657	0.11527296412497925	1.1213856426533058	0.16847083673790567
134.62262262262263	1.145453463142657	0.11525710811011491	1.1185938553480599	0.16881152122317966
134.72272272272272	1.1442222270786213	0.11524188528359294	1.1158065850961236	0.1691524955880948
134.82282282282281	1.1429915238093722	0.1152272972733634	1.1130238518844586	0.169493726199115
134.92292292292294	1.1417613556820227	0.11521334570347289	1.110245675700025	0.16983517963355677
135.02302302302303	1.1405317250436873	0.11520003219405296	1.1074720765297863	0.1701768226792156
135.12312312312312	1.1393026342414794	0.11518735836130951	1.1047030743607036	0.17051862233394538
135.22322322322321	1.1380740856225124	0.11517532581751319	1.101938689179738	0.1708605458051715
135.32332332332334	1.1368460815338992	0.11516393617099174	1.0991789409738502	0.17120256050935392
135.42342342342343	1.1356186243227548	0.11515319102611564	1.0964238497300034	0.17154463407139325
135.52352352352352	1.1343917163361918	0.11514309198329516	1.0936734354351587	0.17188673432399235
135.62362362362362	1.1331653599213245	0.11513364063896879	1.0909277180762773	0.17222882930696598
135.72372372372374	1.1319395574252653	0.11512483858559709	1.0881867176403202	0.17257088726650202
135.82382382382383	1.1307143111951292	0.11511668741165361	1.08545045411425	0.1729128766543852
135.92392392392392	1.129489623578029	0.11510918870161999	1.0827189474850283	0.17325476612716936
136.02402402402402	1.1282654969210788	0.11510234403597869	1.079992217739616	0.173596524545318
136.12412412412414	1.127041933571391	0.11509615499120851	1.0772702848649738	0.17393812097230119
136.22422422422423	1.1258189358760808	0.11509062313977507	1.0745531688480652	0.1742795246736539
136.32432432432432	1.1245965061822614	0.11508575005013204	1.0718408896758511	0.17462070511600442
136.42442442442442	1.1233746468370454	0.1150815372867123	1.0691334673352924	0.17496163196606773
136.52452452452454	1.122153360187547	0.11507798640992478	1.06643092181335	0.17530227508960378
136.62462462462463	1.1209326485808802	0.11507509897615238	1.063733273096988	0.17564260455034564
136.72472472472472	1.1197125143641584	0.11507287653774749	1.0610405411731658	0.1759825906089083
136.82482482482482	1.1184929598844948	0.1150713206430309	1.0583527460288458	0.17632220372165688
136.92492492492494	1.117273987489003	0.11507043283628951	1.0556699076509883	0.17666141453955797
137.02502502502503	1.1160555995247972	0.11507021465777373	1.0529920460265567	0.17700019390700372
137.12512512512512	1.1148377983389908	0.11507066764369754	1.0503191811425119	0.17733851286061603
137.22522522522522	1.113620586278697	0.11507179332623885	1.047651332985815	0.17767634262802387
137.32532532532534	1.1124039656910294	0.11507359323353744	1.0449885215434271	0.17801365462662624
137.42542542542543	1.1111879389231023	0.11507606888969787	1.0423307668023112	0.17835042046233254
137.52552552552552	1.1099725083220287	0.11507922181478866	1.039678088749428	0.17868661192828675
137.62562562562562	1.1087576762349223	0.11508305352484544	1.0370305073717392	0.17902220100357447
137.72572572572574	1.1075434450088963	0.11508756553187162	1.0343880426562055	0.1793571598519169
137.82582582582583	1.1063298169910654	0.11509275934384164	1.03175071458979	0.1796914608203472
137.92592592592592	1.1051167945285423	0.11509863646470532	1.0291185431594532	0.18002507643787544
138.02602602602602	1.1039043799684407	0.11510519839438921	1.026491548352157	0.18035797941414272
138.12612612612614	1.102692575657874	0.115112446628802	1.0238697501548624	0.18069014263806318
138.22622622622623	1.1014813839439568	0.11512038265983919	1.0212531685545319	0.18102153917645414
138.32632632632632	1.1002708071738017	0.11512900797538979	1.0186418235381265	0.18135214227266214
138.42642642642642	1.0990608476945225	0.11513832405933822	1.016035735092608	0.18168192534517508
138.52652652652654	1.0978515078532332	0.11514833239157383	1.0134349232049369	0.18201086198623043
138.62662662662663	1.0966427899970468	0.11515903444799794	1.0108394078620762	0.1823389259604168
138.72672672672672	1.0954346964730772	0.11517043170052835	1.008249209050987	0.1826660912032698
138.82682682682682	1.0942272296284385	0.11518252561710836	1.0056643467586306	0.18299233181986124
138.92692692692694	1.093020391810243	0.11519531766171791	1.0030848409719677	0.18331762208338684
139.02702702702703	1.0918141853656056	0.11520880929437781	1.0005107116779617	0.18364193643374996
139.12712712712712	1.0906086126416392	0.11522300197116232	0.9979419788635733	0.18396524947614107
139.22722722722722	1.089403675985458	0.11523789714420761	0.9953786625157638	0.1842875359796179
139.32732732732734	1.0881993777441745	0.1152534962617242	0.9928207826214943	0.1846087708756827
139.42742742742743	1.0869957202649034	0.1152698007680049	0.9902683591677276	0.18492892925685853
139.52752752752752	1.0857927058947578	0.1152868121034384	0.9877214121414245	0.18524798637526677
139.62762762762762	1.0845903369808516	0.11530453170452133	0.9851799615295469	0.18556591764120506
139.72772772772774	1.0833886158702977	0.11532296100386989	0.9826440273190551	0.18588269862172616
139.82782782782783	1.0821875449102103	0.11534210143023313	0.9801136294969125	0.18619830503921528
139.92792792792793	1.0809871264477031	0.11536195440850738	0.9775887880500798	0.18651271276997716
140.02802802802802	1.0797873628298893	0.11538252135974936	0.9750695229655186	0.18682589784281842
140.12812812812814	1.0785882564038825	0.11540380370119108	0.9725558542301894	0.1871378364376365
140.22822822822823	1.0773898095167966	0.11542580284625521	0.9700478018310557	0.18744850488401094
140.32832832832833	1.0761920245157452	0.11544852020457157	0.967545385755078	0.18775787965980015
140.42842842842842	1.0749949037478417	0.11547195718199076	0.9650486259892179	0.18806593738974195
140.52852852852854	1.0737984495601995	0.11549611518060415	0.9625575425204361	0.18837265484405724
140.62862862862863	1.0726026642999327	0.1155209955987589	0.960072155335696	0.18867800893706238
140.72872872872873	1.0714075503141547	0.11554659983107617	0.957592484421958	0.18898197672578296
140.82882882882882	1.070213109949979	0.11557292926847038	0.9551185497661838	0.18928453540857745
140.92892892892894	1.0690193455545187	0.11559998529816636	0.9526503713553341	0.1895856623237647
141.02902902902903	1.0678262594748886	0.11562776930371983	0.9501879691763723	0.1898853349482576
141.12912912912913	1.0666338540582014	0.11565628266503705	0.9477313632162587	0.19018353089620593
141.22922922922922	1.065442131651571	0.11568552675839432	0.9452805734619553	0.19048022791764388
141.32932932932934	1.0642510946021104	0.1157155029564604	0.9428356199004226	0.1907754038971469
141.42942942942943	1.0630607452569343	0.11574621262831554	0.9403965225186237	0.19106903685249382
141.52952952952953	1.0618710859631555	0.11577765713947559	0.9379633013035193	0.19136110493333908
141.62962962962962	1.0606821190678881	0.11580983785191279	0.9355359762420712	0.1916515864198936
141.72972972972974	1.0594938469182447	0.11584275612407975	0.9331145673212402	0.19194045972160925
141.82982982982983	1.0583062718613403	0.11587641331093036	0.930699094527989	0.19222770337587813
141.92992992992993	1.0571193962442877	0.11591081076394744	0.9282895778492788	0.19251329604673614
142.03003003003005	1.0559332224142002	0.11594594983116407	0.9258860372720701	0.19279721652357726
142.13013013013014	1.0547477527181923	0.11598183185718809	0.923488492783326	0.19307944371987593
142.23023023023023	1.0535629895033767	0.11601845818323056	0.9210969643700074	0.19335995667191938
142.33033033033033	1.0523789351168678	0.11605583014712664	0.9187114720190758	0.19363873453754954
142.43043043043042	1.0511955919057785	0.1160939490833667	0.9163320357174929	0.19391575659491278
142.53053053053054	1.0500129622172225	0.11613281632311981	0.9139586754522191	0.1941910022412216
142.63063063063063	1.0488310483983139	0.11617243319426214	0.9115914112102177	0.19446445099152262
142.73073073073073	1.047649852796166	0.11621280102140356	0.9092302629784496	0.19473608247747912
142.83083083083085	1.0464693777578917	0.11625392112591765	0.9068752507438754	0.19500587644615938
142.93093093093094	1.0452896256306061	0.1162957948259671	0.9045263944934583	0.19527381275883665
143.03103103103103	1.0441105987614219	0.11633842343653678	0.9021837142141591	0.1955398713897994
143.13113113113113	1.0429322994974526	0.11638180826945937	0.899847229892939	0.19580403242517197
143.23123123123122	1.0417547301858119	0.11642595063344745	0.89751696151676	0.1960662760617425
143.33133133133134	1.0405778931736134	0.11647085183412266	0.8951929290725827	0.19632658260580674
143.43143143143143	1.039401790807971	0.11651651317404813	0.8928751525473702	0.1965849324720172
143.53153153153153	1.0382264254359979	0.11656293595275725	0.8905636519280831	0.19684130618224482
143.63163163163165	1.0370517994048076	0.11661012146678695	0.8882584472016826	0.1970956843644503
143.73173173173174	1.035877915061514	0.11665807100971048	0.8859595583551312	0.19734804775156797
143.83183183183183	1.0347047747532312	0.11670678587216647	0.8836670053753901	0.19759837718039652
143.93193193193193	1.0335323808270718	0.1167562673418966	0.8813808082494207	0.19784665359050418
144.03203203203202	1.03236073563015	0.11680651670377483	0.8791009869641847	0.1980928580231407
144.13213213213214	1.031189841509579	0.11685753523984334	0.8768275615066428	0.19833697162016425
144.23223223223223	1.0300197008124727	0.11690932422934627	0.8745605518637579	0.1985789756229735
144.33233233233233	1.0288503158859448	0.11696188494876326	0.8722999780224908	0.19881885137145625
144.43243243243245	1.0276816890771086	0.11701521867184515	0.8700458599698029	0.1990565803029428
144.53253253253254	1.026513822733078	0.11706932666965043	0.8677982176926563	0.19929214395117556
144.63263263263264	1.0253467192009662	0.1171242102105782	0.8655570711780125	0.1995255239452832
144.73273273273273	1.024180380827887	0.11717987056040696	0.8633224404128326	0.19975670200877269
144.83283283283282	1.0230148099609544	0.1172363089823284	0.8610943453840785	0.199985659958523
144.93293293293294	1.021850008947281	0.1172935267369871	0.8588728060787109	0.2002123797037985
145.03303303303304	1.0206859801339814	0.1173515250825156	0.8566578424836928	0.20043684324526548
145.13313313313313	1.019522725868169	0.11741030527457172	0.8544494745859847	0.20065903267402446
145.23323323323325	1.0183602484969567	0.1174698685663784	0.8522477223725482	0.2008789301706484
145.33333333333334	1.0171985503674588	0.11753021620876088	0.8500526058303455	0.20109651800423622
145.43343343343344	1.0160376338267887	0.11759134945018437	0.8478641449463378	0.20131177853147192
145.53353353353353	1.0148775012220603	0.11765326953679281	0.8456823597074864	0.20152469419569813
145.63363363363362	1.0137181549003866	0.11771597771245162	0.8435072701007533	0.20173524752599648
145.73373373373374	1.0125595972088812	0.11777947521878236	0.841338896113099	0.20194342113628233
145.83383383383384	1.0114018304946584	0.11784376329520567	0.8391772577314864	0.20214919772440512
145.93393393393393	1.0102448571048315	0.1179088431789803	0.8370223749428765	0.20235256007126284
146.03403403403405	1.0090886793865135	0.11797471610524426	0.8348742677342303	0.20255349103992407
146.13413413413414	1.0079332996868187	0.1180413833070552	0.8327329560925103	0.20275197357476266
146.23423423423424	1.0067787203528606	0.1181088460154309	0.8305984600046779	0.20294799070059916
146.33433433433433	1.0056249437317526	0.11817710545939235	0.828470799457694	0.20314152552185652
146.43443443443442	1.0044719721706086	0.118246162866003	0.8263499944385206	0.2033325612217207
146.53453453453454	1.0033198080165413	0.11831601946041312	0.8242360649341186	0.20352108106131647
146.63463463463464	1.0021684536166655	0.11838667646589927	0.8221290309314507	0.20370706837888913
146.73473473473473	1.0010179113180941	0.1184581351039104	0.820028912417478	0.20389050658899777
146.83483483483485	0.9998681834679407	0.11853039659410625	0.8179357293791609	0.2040713791817195
146.93493493493494	0.9987192724133194	0.11860346215440383	0.8158495018034627	0.20424966972185904
147.03503503503504	0.9975711805013433	0.11867733300101889	0.8137702496773442	0.2044253618481737
147.13513513513513	0.9964239100791262	0.11875201034850934	0.8116979929877671	0.20459843927260396
147.23523523523522	0.9952774634937817	0.11882749540981977	0.8096327517216925	0.20476888577951588
147.33533533533534	0.994131843092423	0.11890378939632402	0.8075745458660816	0.20493668522494982
147.43543543543544	0.9929870512221641	0.11898089351787126	0.8055233954078973	0.20510182153588294
147.53553553553553	0.9918430902301189	0.1190588089828272	0.8034793203341005	0.20526427870949784
147.63563563563565	0.9906999624634	0.11913753699812267	0.8014423406316519	0.20542404081246285
147.73573573573574	0.9895576702691222	0.11921707876929405	0.7994124762875146	0.20558109198021773
147.83583583583584	0.9884162159943983	0.11929743550053151	0.7973897472886489	0.20573541641627488
147.93593593593593	0.9872756019863425	0.11937860839472231	0.7953741736220172	0.2058869983915214
148.03603603603602	0.9861358305920676	0.11946059865349695	0.7933657752745803	0.20603582224354056
148.13613613613614	0.9849969041586875	0.11954340747727302	0.7913645722332999	0.20618187237593036
148.23623623623624	0.9838588250333161	0.11962703606530264	0.789370584485138	0.20632513325764293
148.33633633633633	0.982721595563067	0.11971148561571715	0.7873838320170561	0.20646558942232288
148.43643643643645	0.9815852180950532	0.1197967573255742	0.7854043348160147	0.20660322546766194
148.53653653653654	0.980449694976389	0.1198828523909009	0.783432112868977	0.20673802605475672
148.63663663663664	0.9793150285541877	0.11996977200674339	0.7814671861629034	0.20686997590748057
148.73673673673673	0.9781812211755629	0.12005751736721153	0.7795095746847561	0.20699905981185787
148.83683683683682	0.9770482751876283	0.12014608966552426	0.7775592984214961	0.2071252626154544
148.93693693693695	0.9759161929374969	0.12023549009405825	0.7756163773600847	0.2072485692267682
149.03703703703704	0.9747849767722833	0.12032571984439293	0.7736808314874843	0.2073689646146363
149.13713713713713	0.9736546290391003	0.12041678010735796	0.7717526807906563	0.20748643380764475
149.23723723723725	0.9725251520850616	0.12050867207307943	0.7698319452565613	0.2076009618935496
149.33733733733735	0.9713965482572813	0.12060139693102771	0.7679186448721622	0.20771253401870457
149.43743743743744	0.9702688199028728	0.12069495587006288	0.7660127996244196	0.20782113538750088
149.53753753753753	0.9691419693689494	0.1207893500784841	0.7641144295002956	0.20792675126180676
149.63763763763762	0.968015999002625	0.12088458074407367	0.7622235544867513	0.2080293669604282
149.73773773773775	0.9668909111510127	0.12098064905414717	0.7603401945707482	0.20812896785856283
149.83783783783784	0.9657667081612268	0.12107755619559832	0.7584643697392482	0.2082255393872757
149.93793793793793	0.9646433923803805	0.12117530335494786	0.7565960999792131	0.20831906703297287
150.03803803803805	0.9635209662119554	0.12127389165746362	0.7547354049788673	0.20840953656212602
150.13813813813815	0.9623994345336959	0.12137331955375705	0.7528822913135462	0.20849694368720556
150.23823823823824	0.9612788056114981	0.12147358183193575	0.751036747602328	0.20858129774385656
150.33833833833833	0.9601590879560853	0.12157467301522186	0.7491987611667782	0.20866260914315948
150.43843843843842	0.9590402900781804	0.12167658762677573	0.7473683193284625	0.20874088839216842
150.53853853853855	0.9579224204885063	0.12177932018989635	0.7455454094089462	0.20881614609230517
150.63863863863864	0.956805487697787	0.12188286522822213	0.7437300187297957	0.20888839293779352
150.73873873873873	0.9556895002167454	0.12198721726593732	0.7419221346125763	0.2089576397141193
150.83883883883885	0.954574466556104	0.12209237082797417	0.7401217443788529	0.20902389729653148
150.93893893893895	0.9534603952265869	0.12219832044021899	0.7383288353501927	0.20908717664856633
151.03903903903904	0.952347294738917	0.12230506062972012	0.7365433948481603	0.20914748882061127
151.13913913913913	0.9512351736038173	0.12241258592489486	0.7347654101943216	0.20920484494849267
151.23923923923923	0.9501240403320109	0.12252089085573734	0.7329948687102422	0.20925925625209738
151.33933933933935	0.949013903434221	0.1226299699540299	0.7312317577174872	0.20931073403402148
151.43943943943944	0.9479047714211714	0.12273981775355289	0.7294760645376234	0.2093592896782489
151.53953953953953	0.9467966528035845	0.1228504287902969	0.7277277764922158	0.20940493464885823
151.63963963963965	0.9456895560921834	0.12296179760267442	0.7259868809028296	0.20944768048875576
151.73973973973975	0.9445834897976922	0.12307391873173269	0.7242533650910314	0.20948753881843618
151.83983983983984	0.9434784624308334	0.1231867867213705	0.7225272163783865	0.20952452133477062
151.93993993993993	0.9423744825023302	0.12330039611855022	0.7208084220864603	0.2095586398098179
152.04004004004003	0.9412715585229061	0.12341474147351425	0.7190969695368187	0.2095899060896645
152.14014014014015	0.9401696990032837	0.1235298173400029	0.7173928460510267	0.2096183320932862
152.24024024024024	0.9390689124541868	0.12364561827547042	0.7156960389506509	0.20964392981143617
152.34034034034033	0.9379692073863383	0.12376213884130173	0.7140065355572567	0.20966671130555548
152.44044044044045	0.9368705923104611	0.12387937360303329	0.712324323192409	0.20968668870670873
152.54054054054055	0.9357730757372791	0.12399731713057019	0.7106493891776745	0.209703874214539
152.64064064064064	0.9346766661775149	0.12411596399840813	0.7089817208346185	0.20971828009625013
152.74074074074073	0.9335813721418919	0.12423530878585043	0.7073213054848064	0.20972991868560714
152.84084084084083	0.9324872021411331	0.12435534607723256	0.705668130449804	0.20973880238195916
152.94094094094095	0.9313941646859616	0.12447607046214107	0.7040221830511764	0.20974494364928464
153.04104104104104	0.9303022682871009	0.12459747653563627	0.7023834506104903	0.20974835501525554
153.14114114114113	0.9292115214552742	0.12471955889847476	0.7007519204493108	0.20974904907032374
153.24124124124126	0.9281219327012041	0.12484231215733312	0.6991275798892032	0.20974703846682602
153.34134134134135	0.9270335105356147	0.1249657309250292	0.6975104162517339	0.2097423359181086
153.44144144144144	0.9259462634692284	0.12508980982074874	0.6959004168584682	0.20973495419767155
153.54154154154153	0.9248602000127689	0.12521454347026648	0.6942975690309716	0.20972490613833195
153.64164164164163	0.923775328676959	0.12533992650617443	0.69270186009081	0.20971220463140477
153.74174174174175	0.9226916579725217	0.12546595356810333	0.6911132773595483	0.20969686262590367
153.84184184184184	0.9216091964101808	0.12559261930295043	0.6895318081587534	0.20967889312775648
153.94194194194193	0.9205279525006593	0.12571991836510335	0.6879574398099902	0.20965830919904252
154.04204204204206	0.9194479347546797	0.12584784541666955	0.686390159634824	0.2096351239572427
154.14214214214215	0.9183691516829662	0.12597639512769826	0.6848299549548215	0.20960935057450872
154.24224224224224	0.9172916117962415	0.12610556217640992	0.6832768130915476	0.20958100227694992
154.34234234234233	0.9162153236052287	0.12623534124942332	0.6817307213665681	0.20955009234393404
154.44244244244243	0.915140295620651	0.1263657270419819	0.6801916671014486	0.20951663410740495
154.54254254254255	0.9140665363532314	0.12649671425818096	0.6786596376177545	0.2094806409512165
154.64264264264264	0.9129940543136937	0.1266282976111967	0.6771346202370521	0.20944212631048104
154.74274274274273	0.9119228580127606	0.12676047182351372	0.6756166022809068	0.20940110367093426
154.84284284284286	0.9108529559611551	0.12689323162715288	0.6741055710708835	0.20935758656831427
154.94294294294295	0.909784356669601	0.1270265717639001	0.6726015139285492	0.20931158858775373
155.04304304304304	0.9087170686488211	0.1271604869855354	0.6711044181754686	0.2092631233631899
155.14314314314316	0.9076511004095381	0.1272949720540615	0.6696142711332073	0.20921220457678644
155.24324324324326	0.9065864604624762	0.12743002174193274	0.6681310601233316	0.20915884595836876
155.34334334334335	0.9055231573183581	0.1275656308322842	0.6666547724674068	0.2091030612848753
155.44344344344344	0.9044611994879068	0.12770179411916233	0.6651853954869984	0.20904486437982017
155.54354354354354	0.9034005954818457	0.12783850640775327	0.6637229165036723	0.2089842691127703
155.64364364364366	0.9023413538108975	0.12797576251461332	0.6622673228389937	0.2089212893988355
155.74374374374375	0.9012834829857861	0.12811355726789872	0.6608186018145289	0.20885593919817078
155.84384384384384	0.9002269915172344	0.12825188550759545	0.6593767407518432	0.20878823251549233
155.94394394394396	0.8991718879159651	0.12839074208575	0.6579417269725019	0.208718183399605
156.04404404404406	0.8981181806927023	0.12853012186669988	0.6565135477980715	0.20864580594294266
156.14414414414415	0.8970658783581686	0.1286700197273031	0.655092190550117	0.2085711142811209
156.24424424424424	0.8960149894230873	0.12881043055717079	0.6536776425502043	0.20849412259250058
156.34434434434434	0.8949655223981814	0.12895134925889568	0.6522698911198991	0.20841484509776448
156.44444444444446	0.8939174857941742	0.12909277074828415	0.6508689235807663	0.20833329605950496
156.54454454454455	0.8928708881217888	0.1292346899545885	0.6494747272543727	0.20824948978182228
156.64464464464464	0.8918257378917487	0.12937710182073547	0.6480872894622833	0.20816344060993613
156.74474474474476	0.8907820436147768	0.12952000130355998	0.6467065975260635	0.20807516292980502
156.84484484484486	0.8897398138015962	0.1296633833740359	0.6453326387672799	0.20798467116776131
156.94494494494495	0.8886990569629304	0.12980724301750576	0.6439654005074973	0.207891979790152
157.04504504504504	0.8876597816095023	0.1299515752339157	0.6426048700682817	0.2077971033029941
157.14514514514514	0.8866219962520353	0.13009637503804478	0.6412510347711987	0.2077000562516378
157.24524524524526	0.8855857094012521	0.13024163745973769	0.6399038819378136	0.20760085322044194
157.34534534534535	0.8845509295678765	0.13038735754413755	0.6385633988896925	0.20749950883245874
157.44544544544544	0.8835176652626314	0.13053353035191645	0.637229572948401	0.20739603774912868
157.54554554554556	0.8824859249962397	0.13068015095950955	0.6359023914355043	0.20729045466998552
157.64564564564566	0.8814557172794252	0.13082721445934617	0.6345818416725687	0.20718277433237142
157.74574574574575	0.8804270506229107	0.13097471596008323	0.6332679109811595	0.2070730115111614
157.84584584584584	0.8793999335374194	0.13112265058683778	0.6319605866828425	0.206961181018497
157.94594594594594	0.8783743745336744	0.1312710134814199	0.6306598560991833	0.20684729770353083
158.04604604604606	0.8773503821223988	0.13141979980256518	0.6293657065517471	0.20673137645217993
158.14614614614615	0.8763279648143163	0.13156900472616861	0.6280781253621002	0.20661343218688707
158.24624624624624	0.8753071311201496	0.13171862344551835	0.6267970998518081	0.20649347986639274
158.34634634634637	0.8742878895506216	0.13186865117152782	0.6255226173424359	0.2063715344855159
158.44644644644646	0.8732702486164563	0.13201908313296987	0.62425466515555	0.20624761107494413
158.54654654654655	0.8722542168283766	0.1321699145767119	0.6229932306127157	0.20612172470103066
158.64664664664664	0.8712398026971053	0.13232114076794838	0.6217383010354989	0.2059938904656029
158.74674674674674	0.870227014733366	0.13247275699043543	0.6204898637454649	0.20586412350577837
158.84684684684686	0.8692158614478813	0.13262475854672612	0.619247906064179	0.20573243899378835
158.94694694694695	0.8682063513513751	0.13277714075840336	0.6180124153132078	0.2055988521368116
159.04704704704704	0.8671984929545702	0.13292989896631668	0.6167833788141163	0.20546337817681584
159.14714714714717	0.8661922947681897	0.13308302853081547	0.6155607838884702	0.20532603239040617
159.24724724724726	0.8651877653029572	0.13323652483198603	0.6143446178578356	0.20518683008868646
159.34734734734735	0.8641849130695953	0.1333903832698858	0.6131348680437777	0.20504578661712122
159.44744744744744	0.8631837465788277	0.13354459926477893	0.6119315217678624	0.2049029173554133
159.54754754754754	0.8621842743413771	0.13369916825737377	0.6107345663516551	0.20475823771738505
159.64764764764766	0.8611865048679669	0.1338540857090572	0.6095439891167213	0.2046117631508677
159.74774774774775	0.8601904466693205	0.13400934710213275	0.6083597773846272	0.20446350913760153
159.84784784784785	0.8591961082561608	0.13416494794005707	0.607181918476938	0.20431349119314055
159.94794794794797	0.8582034981392109	0.1343208837476755	0.6060103997152195	0.20416172486676493
160.04804804804806	0.8572126248291944	0.13447715007146188	0.6048452084210375	0.20400822574140665
160.14814814814815	0.8562234968368341	0.13463374247975432	0.6036863319159576	0.203853009433573
160.24824824824825	0.8552361226728533	0.13479065656299455	0.6025337575215453	0.2036960915932878
160.34834834834834	0.8542505108479753	0.13494788793396476	0.6013874725593662	0.20353748790403298
160.44844844844846	0.8532666698729228	0.135105432228028	0.6002474643509859	0.20337721408269974
160.54854854854855	0.8522846082584196	0.13526328510336563	0.5991137202179703	0.20321528587955026
160.64864864864865	0.8513043345151886	0.1354214422412182	0.597986227481885	0.2030517190781794
160.74874874874877	0.8503258571539527	0.13557989934612374	0.5968649734642955	0.20288652949549177
160.84884884884886	0.8493491846854356	0.1357386521461591	0.5957499454867676	0.20271973298168172
160.94894894894895	0.8483743256203602	0.13589769639317983	0.5946411308708671	0.20255134542021894
161.04904904904905	0.8474012884694498	0.13605702786306084	0.5935385169381594	0.20238138272784614
161.14914914914914	0.8464300817434275	0.13621664235593936	0.5924420910102101	0.20220986085457882
161.24924924924926	0.845460713953016	0.13637653569645466	0.5913518404085846	0.20203679578371467
161.34934934934935	0.8444931936089396	0.136536703733991	0.5902677524548492	0.2018622035318504
161.44944944944945	0.8435275292219206	0.1366971423429216	0.5891898144705693	0.20168610014890276
161.54954954954957	0.8425637293026821	0.13685784742285068	0.5881180137773102	0.20150850171813922
161.64964964964966	0.8416018023619479	0.1370188148988558	0.5870523376966381	0.20132942435621434
161.74974974974975	0.8406417569104409	0.13718004072173495	0.5859927735501184	0.20114888421321245
161.84984984984985	0.8396836014588842	0.13734152086824897	0.5849393086593166	0.2009668974726967
161.94994994994994	0.8387273445180009	0.13750325134136762	0.5838919303457987	0.20078348035176755
162.05005005005006	0.8377729945985143	0.13766522817051458	0.5828506259311295	0.20059864910112454
162.15015015015015	0.8368205602111476	0.13782744741181477	0.5818153827368757	0.20041242000513454
162.25025025025025	0.8358700498666242	0.13798990514833975	0.5807861880846026	0.20022480938191134
162.35035035035037	0.8349214720756665	0.1381525974903569	0.5797630292958756	0.20003583358339477
162.45045045045046	0.8339748353489985	0.13831552057557536	0.5787458936922606	0.19984550899544368
162.55055055055055	0.8330301481973432	0.13847867056939578	0.5777347685953232	0.1996538520379267
162.65065065065065	0.8320874191314237	0.13864204366515945	0.5767296413266291	0.19946087916482869
162.75075075075074	0.8311466566619631	0.13880563608439792	0.5757304992077437	0.1992666068643559
162.85085085085086	0.8302078692996843	0.13896944407708317	0.5747373295602325	0.19907105165905165
162.95095095095095	0.829271065555311	0.1391334639218786	0.5737501197056619	0.19887423010591704
163.05105105105105	0.8283362539395663	0.13929769192639133	0.5727688569655971	0.19867615879653786
163.15115115115117	0.827403442963173	0.13946212442742406	0.5717935286616035	0.19847685435721765
163.25125125125126	0.8264726411368548	0.13962675779122874	0.5708241221152472	0.19827633344911672
163.35135135135135	0.8255438569713345	0.13979158841375983	0.5698606246480936	0.1980746127683977
163.45145145145145	0.8246170989773354	0.1399566127209286	0.5689030235817085	0.19787170904637597
163.55155155155154	0.8236923756655808	0.1401218271688588	0.5679513062376574	0.19766763904967896
163.65165165165166	0.8227696955467934	0.1402872282441436	0.5670054599375056	0.1974624195804075
163.75175175175175	0.8218490671316969	0.1404528124641	0.5660654720028196	0.19725606747630528
163.85185185185185	0.8209304989310144	0.14061857637702788	0.5651313297551647	0.19704859961093513
163.95195195195197	0.8200139994554689	0.14078451656246865	0.5642030205161059	0.1968400328938582
164.05205205205206	0.8190995772157836	0.14095062963146424	0.5632805316072097	0.19663038427082247
164.15215215215215	0.818187240722682	0.14111691222681452	0.5623638503500417	0.19641967072395247
164.25225225225225	0.8172769984868868	0.14128336102334196	0.561452964066167	0.1962079092719512
164.35235235235234	0.8163688590191216	0.14144997272815032	0.5605478600771516	0.19599511697029995
164.45245245245246	0.8154628308301088	0.14161674408088826	0.5596485257045609	0.19578131091146936
164.55255255255256	0.8145589224305727	0.14178367185401194	0.5587549482699609	0.19556650822513574
164.65265265265265	0.8136571423312359	0.14195075285304973	0.557867115094917	0.19535072607839823
164.75275275275277	0.8127574990428212	0.14211798391686753	0.5569850135009949	0.19513398167600715
164.85285285285286	0.8118600010760525	0.14228536191793356	0.5561086308097604	0.19491629226059487
164.95295295295296	0.8109646569416528	0.14245288376258589	0.555237954342779	0.1946976751129119
165.05305305305305	0.8100714751503449	0.1426205463913003	0.5543729714216165	0.19447814755206783
165.15315315315314	0.8091804642128524	0.14278834677895946	0.5535136693678383	0.1942577269357815
165.25325325325326	0.8082916326398979	0.14295628193512078	0.5526600355030099	0.1940364306606302
165.35335335335336	0.8074049889422054	0.14312434890428888	0.5518120571486976	0.19381427616230926
165.45345345345345	0.8065205416304976	0.14329254476618647	0.5509697216264665	0.19359128091589314
165.55355355355357	0.8056382992154975	0.1434608666360274	0.5501330162578822	0.19336746243610473
165.65365365365366	0.8047582702079287	0.14362931166478904	0.549301928364511	0.19314283827758616
165.75375375375376	0.803880463118514	0.14379787703948818	0.548476445267918	0.1929174260351778
165.85385385385385	0.8030048864579771	0.14396655998345537	0.5476565542896689	0.19269124334419988
165.95395395395394	0.8021315487370406	0.14413535775661332	0.5468422427513293	0.19246430788073998
166.05405405405406	0.8012604584664278	0.14430426765575302	0.5460334979744649	0.19223663736194366
166.15415415415416	0.8003916241568622	0.14447328701481288	0.5452303072806416	0.19200824954631343
166.25425425425425	0.7995250543190668	0.1446424132051586	0.5444326579914249	0.19177916223400698
166.35435435435437	0.7986607574637646	0.14481164363586474	0.54364053742838	0.19154939326714532
166.45445445445446	0.797798742101679	0.14500593527101865	0.5428539329130733	0.19131896053012037
166.55455455455456	0.7969390167435332	0.14533777405652984	0.5420728317670701	0.1910878819499113
166.65465465465465	0.7960815899000504	0.14567006033566804	0.541297221311936	0.19085617549640185
166.75475475475474	0.7952264700819536	0.1460027881524897	0.5405270888692367	0.19062385918270366
166.85485485485486	0.7943736657999656	0.14633595158145482	0.5397624217605378	0.19039095106548268
166.95495495495496	0.7935231855648104	0.14666954472770294	0.539003207307405	0.190157469245292
167.05505505505505	0.7926750378872109	0.14700356172733	0.5382494328314039	0.18992343186690325
167.15515515515517	0.7918292312778898	0.14733799674766007	0.5375010856541002	0.18968885711964822
167.25525525525526	0.790985774247571	0.14767284398751418	0.5367581530970595	0.18945376323776014
167.35535535535536	0.7901446753069773	0.14800809767748047	0.5360206224818477	0.1892181685007194
167.45545545545545	0.7893059429668321	0.14834375208017841	0.53528848113003	0.1889820912336046
167.55555555555554	0.7884695857378582	0.14867980149052445	0.5345617163631725	0.18874554980744362
167.65565565565566	0.7876356121307786	0.14901624023599225	0.5338403155028403	0.18850856263957153
167.75575575575576	0.7868040306563173	0.14935306267687293	0.5331242658705997	0.18827114819398935
167.85585585585585	0.7859748498251969	0.14969026320653467	0.5324135547880158	0.1880333249817277
167.95595595595597	0.7851480781481407	0.15002783625167657	0.5317081695766545	0.18779511156121068
168.05605605605606	0.784323724135872	0.15036577627258563	0.5310080975580815	0.18755652653862703
168.15615615615616	0.7835017962991138	0.15070407776338798	0.5303133260538625	0.18731758856829983
168.25625625625625	0.7826823031485893	0.15104273525230072	0.5296238423855628	0.18707831635306002
168.35635635635634	0.7818652531950219	0.15138174330188073	0.5289396338747485	0.1868387286446245
168.45645645645646	0.7810506549491342	0.15172109650927454	0.5282606878429846	0.18659884424397355
168.55655655655656	0.78023851692165	0.15206078950646285	0.5275869916118375	0.18635868200173292
168.65665665665665	0.7794288476232923	0.15240081696050678	0.5269185325028725	0.1861182608185559
168.75675675675677	0.7786216555647839	0.15274117357379244	0.5262552978376551	0.18587759964550926
168.85685685685687	0.7778169492568489	0.1530818540842708	0.5255972749377512	0.18563671748446087
168.95695695695696	0.7770147372102095	0.15342285326570299	0.5249444511247264	0.18539563338846546
169.05705705705705	0.7762150279355895	0.15376416592789635	0.5242968137201464	0.18515436646215733
169.15715715715714	0.7754178299437118	0.15410578691694587	0.5236543500455766	0.1849129358621406
169.25725725725727	0.7746231517452993	0.15444771111547115	0.5230170474225827	0.18467136079738183
169.35735735735736	0.7738310018510758	0.15478993344285258	0.5223848931727305	0.18442966052960322
169.45745745745745	0.773041388771764	0.15513244885546812	0.5217578746175858	0.1841878543736766
169.55755755755757	0.7722543210180873	0.15547525234692697	0.5211359790787138	0.18394596169801947
169.65765765765767	0.771469807100769	0.15581833894830477	0.5205191938776805	0.1837040019249883
169.75775775775776	0.7706878555305319	0.15616170372837537	0.5199075063360515	0.18346199453127662
169.85785785785785	0.7699084748180995	0.1565053417938427	0.5193009037753925	0.18321995904830796
169.95795795795794	0.7691316734741951	0.15684924828957364	0.5186993735172689	0.1829779150626328
170.05805805805807	0.7683574600095412	0.157193418398828	0.5181029028832463	0.18273588221632336
170.15815815815816	0.7675858429348617	0.15753784734348736	0.5175114791948908	0.18249388020736854
170.25825825825825	0.7668168307608794	0.15788253038428604	0.5169250897737677	0.1822519287900661
170.35835835835837	0.7660504319983175	0.15822746282103872	0.5163437219414426	0.18201004777541718
170.45845845845847	0.7652866551578995	0.15857263999286866	0.5157673630194815	0.18176825703151714
170.55855855855856	0.7645255087503483	0.1589180572784367	0.5151960003294498	0.18152657648394388
170.65865865865865	0.7637670012863871	0.15926371009616638	0.5146296211929131	0.18128502611615005
170.75875875875874	0.7630111412767391	0.15960959390447202	0.5140682129314372	0.18104362596984536
170.85885885885887	0.7622579372321272	0.15995570420198443	0.5135117628665875	0.18080239614538296
170.95895895895896	0.7615073976632751	0.160302036527777	0.51296025831993	0.18056135680214078
171.05905905905905	0.7607595310809058	0.16064858646159197	0.5124136866130302	0.18032052815890076
171.15915915915917	0.7600143459957421	0.1609953496240645	0.5118720350674536	0.18007993049422436
171.25925925925927	0.7592718509185077	0.1613423216769494	0.5113352910047659	0.17983958414682583
171.35935935935936	0.7585320543599255	0.16168949832334453	0.5108034417465331	0.1795995095159411
171.45945945945945	0.757794964830719	0.16203687530791622	0.5102764746143205	0.1793597270616946
171.55955955955955	0.7570605908416108	0.1623844484171245	0.5097543769296937	0.17912025730545844
171.65965965965967	0.7563289409033244	0.16273221347944616	0.5092371360142183	0.17888112083021204
171.75975975975976	0.7556000235265833	0.16308016636560022	0.5087247391894604	0.17864233828089188
171.85985985985985	0.75487384722211	0.1634283029887726	0.5082171737769853	0.17840393036474095
171.95995995995997	0.7541504205006282	0.1637766193048391	0.5077144270983585	0.17816591785165073
172.06006006006007	0.7534297518728608	0.16412511131259158	0.5072164864751461	0.177928321574496
172.16016016016016	0.7527118498495312	0.1644737750539604	0.5067233392289133	0.17769116242946656
172.26026026026028	0.7519967229413622	0.16482260661424125	0.5062349726812261	0.17745446137639137
172.36036036036037	0.7512843796590777	0.16517160212231752	0.5057513741536498	0.17721823943905698
172.46046046046047	0.7505748285134003	0.16552075775088756	0.5052725309677506	0.1769825177055154
172.56056056056056	0.7498680780150532	0.16587006971668777	0.5047984304450935	0.17674731732839097
172.66066066066065	0.7491641366747598	0.1662195342807181	0.5043290599072447	0.17651265952517348
172.76076076076077	0.7484630130032428	0.16656914774846862	0.5038644066757693	0.1762785655785073
172.86086086086087	0.747764715511226	0.16691890647014362	0.5034044580722334	0.17604505683647
172.96096096096096	0.7470692527094324	0.16726880684088885	0.5029492014182025	0.17581215471284242
173.06106106106108	0.7463766331085847	0.16761884530101778	0.5024986240352421	0.17557988068737138
173.16116116116117	0.7456868652194069	0.16796901833623687	0.5020527132449182	0.17534825630602013
173.26126126126127	0.7449999575526217	0.16831932247787434	0.5016114563687961	0.17511730318121121
173.36136136136136	0.7443159186189522	0.16866975430310677	0.5011748407284418	0.17488704299205712
173.46146146146145	0.7436347569291218	0.16902031043518628	0.5007428536454205	0.17465749748458242
173.56156156156158	0.7429564809938534	0.16937098754367014	0.5003154824412981	0.17442868847193196
173.66166166166167	0.7422810993238704	0.16972178234464774	0.4998927144376402	0.1742006378345706
173.76176176176176	0.7416086204298962	0.17007269160097147	0.4994745369560126	0.17397336752046774
173.86186186186188	0.7409390528226534	0.17042371212248542	0.49906093731798074	0.17374689954527353
173.96196196196198	0.7402724050128657	0.17077484076625535	0.4986519028451104	0.17352125599247714
174.06206206206207	0.7396086855112561	0.1711260744368004	0.49824742085896717	0.17329645901355673
174.16216216216216	0.7389479028285476	0.17147741008632342	0.4978474786811168	0.1730725308281121
174.26226226226225	0.7382900654754637	0.17182884471494286	0.4974520636331247	0.1728494937239861
174.36236236236238	0.737635181962727	0.17218037537092634	0.4970611630365567	0.17262737005736797
174.46246246246247	0.7369832608010617	0.1725319991509213	0.4966747642129784	0.17240618225288604
174.56256256256256	0.7363343105011899	0.17288371320019266	0.49629285448395555	0.17218595280368057
174.66266266266268	0.7356883395738353	0.17323551471285226	0.4959154211710535	0.17196670427146377
174.76276276276278	0.7350453565297211	0.17358740093209804	0.4955424515958383	0.171748459286562
174.86286286286287	0.7344053698795706	0.1739393691504472	0.4951739330798755	0.1715312405479413
174.96296296296296	0.7337683881341066	0.17429141670997403	0.49480985294473057	0.17131507082321587
175.06306306306305	0.7331344198040525	0.1746435410025461	0.4944501985119692	0.171099972948638
175.16316316316318	0.7325034734001311	0.17499573947006214	0.494094957103157	0.17088596982907034
175.26326326326327	0.7318755574330664	0.17534800960469082	0.4937441160398598	0.17067308443793994
175.36336336336336	0.7312506804135809	0.17570034894911055	0.4933976626436432	0.17046133981717082
175.46346346346348	0.7306288508523978	0.17605275509674873	0.4930555842360727	0.17025075907709983
175.56356356356358	0.7300100772602405	0.17640522569202285	0.4927178681387141	0.17004136539636946
175.66366366366367	0.7293943681478324	0.17675775843058147	0.4923845016731331	0.1698331820218015
175.76376376376376	0.7287817320258962	0.17711035105954864	0.49205547216089524	0.16962623226824988
175.86386386386386	0.7281721774051554	0.17746300137776488	0.49173076692356593	0.16942053951843053
175.96396396396398	0.7275657127963328	0.17781570723603252	0.4914103732827112	0.16921612722272794
176.06406406406407	0.726962346710152	0.17816846653735985	0.4910942785598965	0.16901301889898443
176.16416416416416	0.7263620876573361	0.17852127723720723	0.4907824700766877	0.16881123813225815
176.26426426426428	0.725764944148608	0.17887413734373425	0.49047493515465	0.16861080857456545
176.36436436436435	0.7251709246946914	0.1792270449180454	0.4901716611153497	0.1684117539445933
176.46446446446447	0.7245800378063088	0.17957999807444033	0.4898726352803518	0.1682140980273894
176.56456456456456	0.7239922919941839	0.17993299498066095	0.4895778449712223	0.16801786467402777
176.66466466466466	0.7234076957690395	0.18028603385814446	0.48928727750952694	0.1678230778012472
176.76476476476478	0.7228262576415991	0.1806391129822695	0.4890009202168309	0.16762976139106522
176.86486486486487	0.7222479861225859	0.180992230682613	0.48871876041470036	0.16743793949036354
176.96496496496496	0.721672889722723	0.18134538534319972	0.4884407854247007	0.16724763621044858
177.06506506506508	0.7211009769527331	0.18169857540275722	0.48816698256839747	0.16705887572658387
177.16516516516515	0.7205322563233403	0.1820517993549683	0.48789733916735684	0.166871682277493
177.26526526526527	0.7199667363452669	0.18240505574872917	0.4876318425431437	0.1666860801648367
177.36536536536536	0.7194044255292367	0.18275834318840334	0.4873704800173243	0.16650209375265942
177.46546546546546	0.7188453323859725	0.18311166033408027	0.4871132389114639	0.16651966511856459
177.56556556556558	0.7182894654261974	0.1834650059018328	0.4868601065471284	0.166622049355515
177.66566566566567	0.7177368331606352	0.18381837866397535	0.48661107024588335	0.16672591964380898
177.76576576576576	0.7171874441000086	0.18417177744932575	0.48636611732929436	0.16683128300596775
177.86586586586589	0.7166413067550406	0.18452520114346418	0.48612523511892713	0.166938146426597
177.96596596596595	0.7160984296364548	0.1848786486889958	0.4858884109363475	0.16704651685299735
178.06606606606607	0.715558821254974	0.18523211908581275	0.4856556321031206	0.16715640119578415
178.16616616616616	0.7150224901213219	0.18558561139135818	0.4854268859408128	0.16726780632951968
178.26626626626626	0.7144894447462212	0.1859391247208906	0.485202159770989	0.16738073909336112
178.36636636636638	0.7139596936403951	0.18629265824774888	0.4849814409152154	0.16749520629171566
178.46646646646647	0.7134332453145669	0.1866462112036187	0.4847647166950574	0.16761121469491175
178.56656656656656	0.71291010827946	0.18699978287879887	0.4845519744320806	0.16772877103987976
178.66666666666669	0.7123902910457972	0.1873533726224708	0.4843432014478509	0.1678478820308452
178.76676676676675	0.7118738021243021	0.18770697984296641	0.48413838506393375	0.167968554340034
178.86686686686687	0.7113606500256974	0.1880606040080376	0.4839375126018948	0.16809079460838766
178.96696696696696	0.7108508432607066	0.18841424464512796	0.48374057138329973	0.168214609446292
179.06706706706706	0.7103443903400528	0.18876790134164279	0.4835475487297142	0.16834000543431413
179.16716716716718	0.7098412997744591	0.18912157374522318	0.48335843196270384	0.16846698912395333
179.26726726726727	0.7093415800746486	0.18947526156401776	0.4831732084038343	0.16859556703840053
179.36736736736736	0.7088452397513448	0.189828964566957	0.4829918653746714	0.16872574567330942
179.4674674674675	0.7083522873152706	0.190182682584029	0.4828143901967805	0.16885753149757782
179.56756756756755	0.7078627312771495	0.1905364155065544	0.48264077019172746	0.16899093095413967
179.66766766766767	0.7073765801477041	0.1908901632874637	0.48247099268107785	0.16912595046076553
179.76776776776777	0.7068938424376582	0.19124392594157297	0.48230504498639715	0.1692625964108763
179.86786786786786	0.7064145266577346	0.19159770354586417	0.4821429144292514	0.169400875174362
179.96796796796798	0.7059386413186566	0.19195149623976274	0.48198458833120583	0.16954079309841527
180.06806806806807	0.7054661939209441	0.19230530460463452	0.48183005405732016	0.16968235606228593
180.16816816816817	0.7049971807720751	0.19265913347219615	0.4816792994545646	0.16982556498783524
180.2682682682683	0.7045315912113255	0.1930129902937298	0.48153231266992186	0.16997041772495933
180.36836836836838	0.7040694144726952	0.1933668825498522	0.48138908185490736	0.17011691208752677
180.46846846846847	0.7036106397901838	0.1937208177102635	0.4812495951610365	0.1702650458993439
180.5685685685686	0.7031552563977905	0.19407480323311865	0.48111384073982455	0.17041481699359162
180.66866866866866	0.7027032535295157	0.19442884656440582	0.48098180674278695	0.17056622321226556
180.76876876876878	0.702254620419358	0.19478295513733354	0.48085348132143896	0.17071926240562135
180.86886886886887	0.701809346301318	0.19513713637171923	0.4807288526272961	0.17087393243161994
180.96896896896897	0.7013674204093948	0.19549139767338805	0.48060790881187365	0.17103023115538274
181.0690690690691	0.7009288319775882	0.1958457464335752	0.480490638026687	0.17118815644864474
181.16916916916918	0.7004935702398977	0.19620019002833608	0.4803770284232515	0.17134770618921552
181.26926926926927	0.7000616244303229	0.19655473581796065	0.48026706815308257	0.17150887826044264
181.3693693693694	0.6996329837828636	0.1969093911463946	0.48016074536769543	0.17167167055068078
181.46946946946946	0.6992076375315194	0.19726416334066724	0.48005804821860565	0.1718360809527622
181.56956956956958	0.6987855749102897	0.1976190597103222	0.4799589648573285	0.17200210736347568
181.66966966966967	0.6983667851531745	0.1979740875468576	0.4798634834353793	0.17216974768304655
181.76976976976977	0.6979512574941731	0.19832925412317068	0.4797715921042736	0.1723389998146227
181.8698698698699	0.6975389811672852	0.198684566693005	0.4796832790155265	0.17250986166376547
181.96996996996998	0.6971299454065105	0.19904003249040833	0.4795985323206536	0.1726823311379435
182.07007007007007	0.6967241394458485	0.1993956587291934	0.4795173401711702	0.17285640614603393
182.1701701701702	0.696321552519299	0.19975145260240343	0.4794396907185916	0.17303208459782624
182.27027027027026	0.6959221738608616	0.20010742128178474	0.4793655721144332	0.17320936440353146
182.37037037037038	0.6955259927045359	0.20046357191726522	0.47929497251021036	0.17338824347329737
182.47047047047047	0.6951329982843212	0.2008199116364367	0.47922788005743855	0.17356871971672672
182.57057057057057	0.6947431798342176	0.2011764475440427	0.4791642829076331	0.17375079104240254
182.6706706706707	0.6943565265882244	0.20153318672147424	0.47910416921230925	0.17393445535741758
182.77077077077078	0.6939730277803414	0.2018901362262676	0.47904752712298243	0.17411971056690842
182.87087087087087	0.6935926726445683	0.20224730309160943	0.4789943447911681	0.17430655457359545
182.970970970971	0.6932154504149044	0.20260469432584705	0.47894461036838154	0.1744949852773284
183.07107107107106	0.6928413503253498	0.2029623169120028	0.47889831200613825	0.17468500057463635
183.17117117117118	0.6924703616099036	0.20332017780729622	0.47885543785595336	0.17487659835828367
183.27127127127127	0.6921024735025657	0.20367828394266782	0.47881597606934234	0.17506977651683095
183.37137137137137	0.6917376752373358	0.20403664222231166	0.47877991479782067	0.1752645329342011
183.4714714714715	0.6913759560482133	0.20439525952321028	0.4787472421929037	0.17546086548925258
183.57157157157158	0.6910173051691979	0.20475414269467773	0.47871794640610665	0.1756587720553558
183.67167167167167	0.6906617118342894	0.20511329855790417	0.4786920155889449	0.17585825049997658
183.7717717717718	0.6903091652774872	0.20547273390550905	0.47866943789293404	0.17605929868426437
183.87187187187186	0.6899596547327911	0.20583245550109738	0.4786502014695892	0.1762619144626475
183.97197197197198	0.6896131694342006	0.20619247007882183	0.47863429447042594	0.1764660956824316
184.07207207207207	0.6892696986157153	0.20655278434294974	0.47862170504695944	0.17667184018340606
184.17217217217217	0.688929231511335	0.2069134049674347	0.47861242135070514	0.17687914579745498
184.2722722722723	0.6885917573550591	0.2072743385954951	0.47860643153317844	0.17708801034817384
184.37237237237238	0.6882572653808874	0.20763559183919447	0.47860372374589477	0.17729843165049194
184.47247247247248	0.6879257448228195	0.20799717127903045	0.4786042861403693	0.1775104075103015
184.5725725725726	0.6875971849148548	0.20835908346352683	0.47860810686811756	0.17772393572409076
184.67267267267266	0.6872715748909934	0.208721334908829	0.4786151740806549	0.1779390140785847
184.77277277277278	0.6869489039852344	0.2090839320983096	0.47862547592949667	0.17815564035038994
184.87287287287288	0.6866291614315777	0.20944688148217275	0.47863900056615827	0.17837381230564686
184.97297297297297	0.686312336464023	0.20981018947706742	0.47865573614215495	0.1785935276996866
185.0730730730731	0.6859984183165696	0.21017386246570607	0.47867567080900225	0.1788147842766938
185.17317317317318	0.6856873962232175	0.2105379067964839	0.4786987927182154	0.17903757976937612
185.27327327327328	0.6853792594179661	0.2109023287831092	0.4787250900213098	0.1792619118986386
185.3733733733734	0.685073997134815	0.21126713470423325	0.4787545508698009	0.17948777837326427
185.47347347347346	0.6847715986077642	0.2116323308030877	0.47878716341520394	0.17971517688960034
185.57357357357358	0.6844720530708126	0.21199792328712774	0.47882291580903436	0.17994410513125125
185.67367367367368	0.6841753497579603	0.21236391832767754	0.47886179620280755	0.18017456076877592
185.77377377377377	0.6838814779032073	0.2127303220595817	0.47890379274803885	0.18040654145939186
185.8738738738739	0.6835904267405524	0.21309714058086454	0.47894889359624365	0.18064004484668522
185.97397397397398	0.6833021855039956	0.2134643799523884	0.4789970868989373	0.18087506856032565
186.07407407407408	0.6830167434275367	0.21383204619752116	0.479048360807635	0.181111610215789
186.1741741741742	0.6827340897451751	0.2142001453018088	0.4791027034738525	0.18134966741408257
186.27427427427426	0.6824542136909106	0.2145686832126499	0.4791601030491048	0.18158923774147953
186.37437437437438	0.6821771044987427	0.21493766583897736	0.47922054768490757	0.18183031876925737
186.47447447447448	0.6819027514026709	0.21530709905094425	0.47928402553277594	0.18207290805344192
186.57457457457457	0.6816311436366951	0.21567698867961346	0.47935052474422535	0.182317003134558
186.6746746746747	0.6813622704348147	0.2160473405166554	0.4794200334707713	0.18256260153738527
186.77477477477478	0.6810961210310296	0.2164181603140457	0.47949253986392887	0.18280970077072006
186.87487487487488	0.6808326846593389	0.2167894537837725	0.4795680320752137	0.18305829832714193
186.974974974975	0.6805719505537426	0.21716122659754516	0.4796464982561411	0.18330839168278817
187.07507507507506	0.6803139079482408	0.21753348438650866	0.47972792655822627	0.18355997829713114
187.17517517517518	0.680058546076832	0.2179062327409658	0.47981230513298484	0.18381305561276334
187.27527527527528	0.6798058541735168	0.2182794772100972	0.479899622131932	0.1840676210551869
187.37537537537537	0.6795558214722943	0.2186532233016945	0.47998986570658314	0.1843236720326094
187.4754754754755	0.6793084372071642	0.21902747648189216	0.48008302400845365	0.18458120593574487
187.57557557557558	0.6790636906121263	0.21940224217490545	0.48017908518905894	0.18484022013761975
187.67567567567568	0.6788215709211802	0.21977752576277604	0.48027803739991437	0.18510071199338543
187.7757757757758	0.6785820673683254	0.22015333258511915	0.48037986879253525	0.1853626788401367
187.87587587587586	0.6783451691875617	0.22052966793887482	0.48048456751843693	0.18562611799673223
187.97597597597598	0.6781108656128885	0.22090653707806884	0.48059212172913485	0.18589102676362562
188.07607607607608	0.6778791458783053	0.22128394521357214	0.4807025195761443	0.1861574024226968
188.17617617617617	0.6776499992178123	0.22166189751286844	0.48081574921098086	0.18642524223709253
188.2762762762763	0.6774234148654086	0.22204039909982862	0.4809317987851596	0.18669454345107026
188.37637637637638	0.6771993820550939	0.2224194550544827	0.4810506564501961	0.18696530328984703
188.47647647647648	0.6769778900208681	0.22279907041280528	0.4811723103576056	0.1872375189594556
188.5765765765766	0.6767589279967307	0.22317925016649823	0.48129674865890365	0.18751118764660282
188.67667667667666	0.676542485216681	0.2235599992627835	0.48142395950560535	0.1877863065185359
188.77677677677679	0.676328550914719	0.223941322604197	0.4815539310492262	0.18806287272291217
188.87687687687688	0.6761171143248443	0.22432322504838792	0.4816866514412817	0.18834088338767369
188.97697697697697	0.6759081646810564	0.22470571140792514	0.48182210883328697	0.18862033562092875
189.0770770770771	0.675701691217355	0.22508878645010474	0.48196029137675767	0.18890122651083605
189.17717717717719	0.6754976831677397	0.22547245489676385	0.4821011872232089	0.18918355312549515
189.27727727727728	0.6752961297662101	0.22585672142409968	0.48224478452415614	0.18946731251284119
189.3773773773774	0.6750970202467658	0.22624159066249183	0.48239107143111476	0.18975250170054586
189.47747747747746	0.6749003438434065	0.22662706719632986	0.4825400360956001	0.19003911769592022
189.57757757757759	0.6747060897901317	0.22701315556384552	0.4826916666691276	0.19032715748582624
189.67767767767768	0.6745142473209413	0.22739986025694942	0.48284595130321256	0.19061661803658853
189.77777777777777	0.6743248056698345	0.2277871857210726	0.4830028781493703	0.1909074962939154
189.8778778778779	0.6741377540708112	0.22817513635501085	0.48316243535911635	0.19119978918282038
189.977977977978	0.6739530817578713	0.22856371651077612	0.48332461108396596	0.19149349360755144
190.07807807807808	0.6737707779650137	0.22895293049345203	0.4834893934754345	0.19178860645152201
190.1781781781782	0.6735908319262386	0.22934278256105073	0.48365677068503743	0.19208512457724966
190.27827827827826	0.6734132328755456	0.22973327692437867	0.48382673086428996	0.1923830448262959
190.3783783783784	0.6732379700469339	0.23012441774690445	0.48399926216470757	0.1926823640192125
190.47847847847848	0.6730650326744034	0.23051620914463042	0.48417435273780557	0.19298307895549113
190.57857857857857	0.672894409991954	0.2309086551859703	0.48435199073509944	0.19328518641351777
190.6786786786787	0.6727260912335848	0.23130175989163249	0.4845321643081044	0.1935886831505313
190.7787787787788	0.6725600656332957	0.23169552723450199	0.48471486160833593	0.1938935659025854
190.87887887887888	0.6723963224250865	0.2320899611395345	0.4849000707873094	0.19419983138451594
190.978978978979	0.6722348508429564	0.23248506548364964	0.4850877799965401	0.19450747628991166
191.07907907907907	0.6720756401209054	0.23288084409562884	0.4852779773875434	0.19481649729108808
191.1791791791792	0.6719186794929328	0.23327730075602066	0.48547065111183474	0.19512689103906744
191.27927927927928	0.6717639581930387	0.23367443919704672	0.4856657893209294	0.1954386541635598
191.37937937937937	0.6716114654552221	0.23407226310251572	0.48586338016634284	0.19575178327295087
191.4794794794795	0.6714611905134831	0.23447077610773714	0.4860634117995905	0.1960662749542911
191.5795795795796	0.6713131226018212	0.23486998179944357	0.4862658723721875	0.19638212577329017
191.67967967967968	0.6711672509542358	0.23526988371571522	0.4864707500356494	0.19669933227431424
191.7797797797798	0.6710235648047268	0.23567048534590773	0.4866780329414914	0.19701789098038774
191.87987987987987	0.6708820533872939	0.23607179013058668	0.4868877092412291	0.19733779839319668
191.97997997998	0.6707427059359364	0.23647380146146516	0.4870997670863778	0.19765905099309994
192.08008008008008	0.6706055116846542	0.23687652268134296	0.4873141946284527	0.19798164523913728
192.18018018018017	0.6704704598674468	0.2372799570840554	0.48753098001896933	0.19830557756904696
192.2802802802803	0.6703375397183137	0.23768410791442107	0.487750111409443	0.19863084439928416
192.3803803803804	0.6702067404712548	0.2380889783681956	0.4879715769513892	0.19895744212504127
192.48048048048048	0.6700780513602695	0.238494571592031	0.4881953647963231	0.199285367120275
192.5805805805806	0.6699514616193575	0.23890089068343653	0.4884214630957602	0.199614615737733
192.68068068068067	0.6698269604825186	0.23930793869074476	0.4886498600012157	0.19994518430898595
192.7807807807808	0.6697045371837521	0.2397157186130824	0.48888054366420525	0.20027706914446247
192.88088088088088	0.6695841809570577	0.2401242334003441	0.48911350223624406	0.20061026653348554
192.98098098098097	0.6694658810364353	0.2405334859531688	0.4893487238688474	0.20094477274431372
193.0810810810811	0.6693496266558842	0.24094347912292502	0.4895861967135309	0.20128058402418483
193.1811811811812	0.6692354070494041	0.24135421571169266	0.4898259089218096	0.20161769659936155
193.28128128128128	0.6691232114509947	0.241765698472256	0.49006784864519914	0.20195610667518077
193.3813813813814	0.6690130290946558	0.2421779301080952	0.4903120040352148	0.202295810436106
193.48148148148147	0.6689048492143866	0.2425909132733853	0.4905583632433719	0.20263680404578072
193.5815815815816	0.6687986610441871	0.24300465057299603	0.49080691442118585	0.20297908364708733
193.68168168168168	0.6686944538180568	0.24341914456249708	0.49105764572017196	0.20332264536220532
193.78178178178177	0.6685922167699951	0.24383439774816812	0.49131054529184576	0.2036674852926744
193.8818818818819	0.6684919391340018	0.24425041258700939	0.49156560128772253	0.20401359951946
193.981981981982	0.6683936101440768	0.24466719148675833	0.4918228018593175	0.20436098410301942
194.08208208208208	0.6682972190342193	0.24508473680591128	0.4920821351581462	0.20470963508337242
194.1821821821822	0.6682027550384292	0.2455030508537443	0.49234358933572403	0.2050595484801733
194.28228228228227	0.668110207390706	0.24592213589034173	0.49260715254356613	0.2054107202927845
194.3823823823824	0.6680195653250492	0.24634199412662716	0.49287281293318813	0.20576314650035452
194.48248248248248	0.6679308180754588	0.24676262772439592	0.49314055865610523	0.2061168230618956
194.58258258258257	0.6678439548759341	0.24718403879635537	0.4934103778638329	0.20647174591636488
194.6826826826827	0.6677589649604746	0.24760622940616436	0.49368225870788657	0.20682791098274858
194.7827827827828	0.6676758375630804	0.2480292015684778	0.4939561893397814	0.2071853141601454
194.88288288288288	0.6675945619177507	0.24845295724899646	0.4942321579110328	0.20754395132785552
194.982982982983	0.6675151272584854	0.24887749836451709	0.49451015257315634	0.20790381834546762
195.08308308308307	0.667437522819284	0.24930282678298765	0.4947901614776671	0.2082649110529515
195.1831831831832	0.667361737834146	0.2497289443235673	0.49507217277608073	0.20862722527075026
195.28328328328328	0.6672877615370711	0.2501558527566844	0.4953561746199124	0.20899075679987508
195.38338338338338	0.6672155831620593	0.250583553804105	0.49564215516067756	0.2093555014220012
195.4834834834835	0.6671451919431096	0.2510120491390002	0.49593010254989167	0.20972145489956678
195.5835835835836	0.6670765771142221	0.2514413403860154	0.4962200049390699	0.21008861297587167
195.68368368368368	0.6670097279093963	0.25187142912134786	0.4965118504797277	0.21045697137518013
195.7837837837838	0.6669446335626317	0.25230231687282284	0.4968056273233805	0.21082652580282232
195.88388388388387	0.666881283307928	0.25273400511997424	0.4971013236215435	0.21119727194529941
195.983983983984	0.6668196663792847	0.2531664952941299	0.4973989275257323	0.2115692054703907
196.08408408408408	0.6667597720107018	0.25359978877849676	0.4976984271874622	0.2119423220272586
196.18418418418418	0.6667015894361785	0.2540338869082536	0.4979998107582484	0.21231661724655992
196.2842842842843	0.6666451078897146	0.2544687909706413	0.4983030663896065	0.2126920867405543
196.3843843843844	0.6665903166053099	0.2549045022050602	0.4986081822330516	0.21306872610321675
196.48448448448448	0.6665372048169635	0.25534102180317003	0.4989151464400994	0.21344653091034937
196.5845845845846	0.6664857617586756	0.25577835090898954	0.4992239471622651	0.21382549671969672
196.68468468468467	0.6664359766644457	0.2562164906190026	0.49953457255106387	0.21420561907105976
196.7847847847848	0.6663878387682731	0.25665544198226675	0.49984701075801147	0.2145868934864129
196.88488488488488	0.6663413373041579	0.2570952060005209	0.500161249934623	0.2149693154700208
196.98498498498498	0.6662964615060992	0.2575357836283013	0.5004772782324138	0.21535288050855755
197.0850850850851	0.6662532006080969	0.25797717577305546	0.5007950838028996	0.2157375840712256
197.1851851851852	0.6662115438441509	0.2584193832952605	0.5011146547975953	0.21612342160987671
197.28528528528528	0.6661714804482602	0.2588624070085473	0.5014359793680165	0.21651038855913274
197.3853853853854	0.666132999654425	0.2593062476798202	0.5017590456656787	0.21689848033650924
197.4854854854855	0.6660960906966447	0.2597509060293863	0.502083841842097	0.21728769234253692
197.5855855855856	0.6660607428089188	0.2601963827310836	0.5024103560487868	0.2176780199608874
197.6856856856857	0.666026945225247	0.2606426784124129	0.5027385764372637	0.2180694585584974
197.78578578578578	0.665994687179629	0.2610897936546702	0.5030684911590427	0.21846200348569378
197.8858858858859	0.6659639579060643	0.26153772899308586	0.5034000883656397	0.218855650076321
197.985985985986	0.6659347466385527	0.26198648491696114	0.5037333562085694	0.21925039364786778
198.08608608608608	0.6659070426110939	0.2624360618698101	0.5040682828393478	0.21964622950159388
198.1861861861862	0.6658808350576871	0.26288646024950474	0.50440485640949	0.22004315292266055
198.2862862862863	0.6658561132123323	0.2633376804084185	0.5047430650705111	0.22044115918025708
198.3863863863864	0.6658328663090288	0.2637897226535759	0.5050828969739269	0.22084024352773193
198.4864864864865	0.6658110835817767	0.26424258724680266	0.5054243402712527	0.22124040120272245
198.58658658658658	0.6657907542645752	0.2646962744048784	0.5057673831140036	0.2216416274272846
198.6866866866867	0.665771867591424	0.26515078429969235	0.5061120136536952	0.22204391740802568
198.7867867867868	0.6657544127963231	0.2656061170583978	0.5064582200418428	0.22244726633623318
198.88688688688688	0.6657383791132716	0.26606227276357486	0.5068059904299617	0.22285166938800952
198.986986986987	0.6657237557762693	0.26651925145338845	0.5071553129695675	0.22325712172440182
199.0870870870871	0.6657105320193162	0.26697705312175257	0.5075061758121753	0.22366361849153604
199.1871871871872	0.6656986970764113	0.267435677718497	0.5078585671093004	0.22407115482074907
199.2872872872873	0.6656882401815545	0.2678951251495319	0.5082124750124588	0.22447972582872192
199.38738738738738	0.6656791505687455	0.2683553952770182	0.508567887673165	0.2248893266176138
199.4874874874875	0.6656714174719839	0.2688164879195396	0.5089247932429349	0.22529995227519506
199.5875875875876	0.6656650301252693	0.26927840285227345	0.5092831798732838	0.225711597874981
199.68768768768768	0.6656599777626013	0.26974113980716724	0.509643035715727	0.22612425847636644
199.7877877877878	0.6656562496179795	0.2702046984731137	0.5100043489217799	0.2265379291247602
199.8878878878879	0.6656538349254038	0.27066907849612964	0.5103671076429579	0.2269526048517177
199.987987987988	0.6656527229188733	0.2711342794795368	0.5107313000307762	0.227368280675078
200.0880880880881	0.665652902832388	0.27160030098414206	0.5110969142367504	0.22778495159909576
200.18818818818818	0.6656543638999475	0.2720671425284213	0.5114639384123956	0.2282026126145774
200.2882882882883	0.6656570953555512	0.2725348035887055	0.5118323607092276	0.22862125869901548
200.3883883883884	0.665661086433199	0.2730032835993652	0.5122021692787612	0.2290408848167227
200.48848848848849	0.6656663263668905	0.2734725819530004	0.5125733522725122	0.22946148591896678
200.5885885885886	0.665672804390625	0.2739426980006299	0.512945897841996	0.22988305694410585
200.6886886886887	0.6656805097384024	0.2744136310518817	0.5133197941387275	0.23030559281772145
200.7887887887888	0.6656894316442227	0.27488538037518523	0.5136950293142225	0.23072908845275392
200.8888888888889	0.6656995593420846	0.2753579451979685	0.5140715915199963	0.23115353874963707
200.98898898898898	0.6657108820659884	0.2758313247068486	0.514449468907564	0.23157893859643047
201.0890890890891	0.6657233890499334	0.2763055180478334	0.5148286496284414	0.23200528286895716
201.1891891891892	0.6657370695279197	0.27678052432651523	0.5152091218341436	0.23243256643093296
201.2892892892893	0.6657519127339464	0.2772563426082744	0.5155908736761861	0.23286078413410405
201.3893893893894	0.6657679079020132	0.27773297191847696	0.515973893306084	0.23328993081837923
201.4894894894895	0.6657850442661202	0.278210411242677	0.5163581688753529	0.23372000131196163
201.5895895895896	0.6658033110602665	0.27868865952682115	0.5167436885355081	0.23415099043148482
201.68968968968971	0.6658226975184518	0.2791677156774523	0.5171304404380651	0.23458289298214335
201.78978978978978	0.665843192874676	0.27964757856191336	0.517518412734539	0.2350157037578257
201.8898898898899	0.6658647863629384	0.28012824700855654	0.5179075935764454	0.23544941754124857
201.98998998999	0.6658874672172389	0.2806097198069485	0.5182979711152995	0.23588402910408582
202.0900900900901	0.6659112246715768	0.2810919957080807	0.5186895335026169	0.23631953320710214
202.1901901901902	0.665936047959952	0.2815750734245777	0.5190822688899129	0.2367559246002845
202.2902902902903	0.6659619263163642	0.28205895163090816	0.5194761654287027	0.23719319802297212
202.3903903903904	0.6659888489748126	0.2825436289635979	0.5198712112705016	0.23763134820398832
202.49049049049052	0.6660168051692973	0.2830291040214397	0.5202673945668254	0.23807036986176988
202.59059059059058	0.6660457841338177	0.2835153753657085	0.5206647034691889	0.23851025770449708
202.6906906906907	0.6660757751023734	0.2840024415203759	0.5210631261291081	0.2389510064302248
202.7907907907908	0.666106767308964	0.2844903009723237	0.5214626506980979	0.23939261072700874
202.8908908908909	0.6661387499875893	0.2849789521715608	0.5218632653276737	0.23983506527303783
202.990990990991	0.6661717123722487	0.2854683935314399	0.5222649581693511	0.2402783647367585
203.0910910910911	0.6662056436969419	0.2859586234288747	0.5226677173746453	0.24072250377700558
203.1911911911912	0.6662405331956687	0.2864496402045568	0.5230715310950718	0.24116747704312858
203.29129129129132	0.6662763701024285	0.28694144216317746	0.5234763874821459	0.24161327917511888
203.39139139139138	0.666313143651221	0.28743402757364356	0.5238822746873826	0.2420599048037355
203.4914914914915	0.6663508430760458	0.28792739466930056	0.5242891808622979	0.24250734855063188
203.5915915915916	0.6663894576109026	0.28842154164815087	0.5246970941584069	0.24295560502848076
203.6916916916917	0.666428976489791	0.28891646667307663	0.525106002727225	0.24340466884109982
203.7917917917918	0.6664693889467106	0.2894121678720615	0.5255158947202675	0.24385453458357564
203.8918918918919	0.6665106842156611	0.28990864333841154	0.5259267582890497	0.24430519684238738
203.991991991992	0.6665528515306419	0.2904058911309797	0.526338581585087	0.2447566501955307
204.09209209209212	0.6665958801256529	0.2909039092743883	0.526751352759895	0.24520888921264034
204.19219219219218	0.6666397592346935	0.29140269575925276	0.5271650599649886	0.2456619084551125
204.2922922922923	0.6666844780917635	0.2919022485424066	0.5275796913518839	0.24611570247622686
204.3923923923924	0.6667300259308624	0.2924025655471236	0.5279952350720954	0.2465702658212671
204.4924924924925	0.6667763919859898	0.29290364466334634	0.5284116792771392	0.247025593027642
204.5925925925926	0.6668235654911455	0.2934054837479081	0.5288290121185304	0.24748167862500559
204.6926926926927	0.6668715356803291	0.29390808062476004	0.529247221747784	0.24793851713537626
204.7927927927928	0.66692029178754	0.29441143308519746	0.529666296316416	0.24839610307325555
204.89289289289292	0.666969823046778	0.2949155388880848	0.5300862239759415	0.24885443094574725
204.99299299299298	0.6670201186920427	0.2954203957600822	0.5305069928778755	0.24931349525267318
205.0930930930931	0.6670711679573338	0.29592600139587333	0.5309285911737341	0.24977329048669347
205.1931931931932	0.6671229600766507	0.2964323534583904	0.5313510070150322	0.2502338111334191
205.2932932932933	0.6671754842839932	0.2969394495790425	0.5317742285532852	0.250695051671531
205.3933933933934	0.667228729813361	0.2974472873579416	0.5321982439400086	0.25115700657289386
205.4934934934935	0.6672826858987535	0.2979558643641312	0.5326230413267175	0.2516196703026701
205.5935935935936	0.6673373417741704	0.29846517813581214	0.5330486088649274	0.25208303731943504
205.69369369369372	0.6673926866736115	0.298975226180571	0.533474934706154	0.2525471020752899
205.79379379379378	0.667448709831076	0.29948600597560776	0.5339020070019121	0.25301185901597384
205.8938938938939	0.6675054004805641	0.2999975149679623	0.5343298139037177	0.2534773025809775
205.993993993994	0.6675627478560751	0.300509750574743	0.5347583435630856	0.25394342720365237
206.0940940940941	0.6676207411916085	0.30102271018335414	0.5351875841315313	0.25441022731132323
206.1941941941942	0.6676793697211642	0.3015363911517228	0.5356175237605705	0.2548776973253975
206.2942942942943	0.6677386226787417	0.30205079080852687	0.5360481506017183	0.25534583166147456
206.3943943943944	0.6677984892983405	0.3025659064534228	0.53647945280649	0.2558146247294556
206.49449449449452	0.6678589588139605	0.3030817353572722	0.5369114185264012	0.2562840709336506
206.59459459459458	0.6679200204596012	0.30359827476236934	0.5373440359129669	0.25675416467288625
206.6946946946947	0.6679816634692621	0.3041155218826693	0.5377772931177028	0.2572249003406132
206.7947947947948	0.668043877076943	0.30463347390401324	0.5382111782921243	0.2576962723250113
206.8948948948949	0.6681066505166434	0.30515212798435637	0.5386456795877466	0.25816827500909606
206.994994994995	0.6681699730223629	0.3056714812539951	0.539080785156085	0.25864090277082386
207.0950950950951	0.6682338338281014	0.3061915308157916	0.5395164831486551	0.25911414998319393
207.1951951951952	0.6682982221678583	0.3067122737454021	0.5399527617169722	0.2595880110143546
207.29529529529532	0.6683631272756331	0.30723370709150283	0.5403896090125515	0.26006248022770473
207.39539539539538	0.6684285383854256	0.30775582787601335	0.5408270131869084	0.2605375519819961
207.4954954954955	0.6684944447312353	0.3082786330943263	0.5412649623915585	0.26101322063143517
207.5955955955956	0.6685608355470621	0.3088021197155276	0.5417034447780169	0.2614894805257838
207.6956956956957	0.6686277000669054	0.3093262846826266	0.5421424484977991	0.26196632601045916
207.7957957957958	0.6686950275247648	0.309851124912777	0.5425819617024208	0.2624437514266341
207.8958958958959	0.66876280715464	0.3103766372975026	0.5430219725433967	0.26292175111133564
207.995995995996	0.6688310281905308	0.31090281870292097	0.5434624691722425	0.2634003193975426
208.09609609609612	0.6688996798664364	0.3114296659699687	0.5439034397404736	0.26387945061428436
208.19619619619618	0.6689687514163568	0.31195717591462113	0.5443448723996052	0.2643591390867364
208.2962962962963	0.6690382320742913	0.3124853453281197	0.5447867553011531	0.264839379136318
208.3963963963964	0.6691081110742398	0.31301417097719025	0.5452290765966322	0.26532016508078665
208.4964964964965	0.6691783776502018	0.3135436496042682	0.545671824437558	0.2658014912343334
208.5965965965966	0.6692490210361771	0.3140737779277189	0.5461149869754461	0.2662833519076776
208.6966966966967	0.6693200304661652	0.31460455264205844	0.5465585523618115	0.2667657414081596
208.7967967967968	0.6693913951741655	0.31513597041817576	0.5470025087481698	0.2672486540398343
208.89689689689692	0.6694631043941779	0.3156680279035519	0.5474468442860364	0.2677320841035638
208.99699699699698	0.669535147360202	0.3162007217224792	0.5478915471269263	0.2682160258971081
209.0970970970971	0.6696075133062374	0.3167340484762836	0.5483366054223553	0.2687004737152172
209.1971971971972	0.6696801914662838	0.31726800474353917	0.5487820073238386	0.26918542184972055
209.2972972972973	0.6697531710743405	0.31780258708029036	0.5492277409828917	0.2696708645896173
209.3973973973974	0.6698264413644075	0.31833779202026724	0.5496737945510298	0.27015679622116573
209.4974974974975	0.6698999915704843	0.3188736160751038	0.5501201561797683	0.27064321102797056
209.5975975975976	0.6699738109265704	0.3194100557345543	0.5505668140206226	0.2711301032910722
209.69769769769772	0.6700478886666655	0.31994710746671023	0.5510137562251082	0.27161746728903285
209.79779779779778	0.6701222140247692	0.3204847677182143	0.5514609709447399	0.2721052972980235
209.8978978978979	0.6701967762348814	0.3210230329144774	0.5519084463310339	0.2725935875919104
209.997997997998	0.6702715645310012	0.3215618994598913	0.5523561705355049	0.27308233244233926
210.0980980980981	0.6703465681471288	0.3221013637380431	0.5528041317096687	0.2735715261188205
210.1981981981982	0.6704217763172634	0.3226414221119292	0.5532523180050406	0.2740611628888142
210.2982982982983	0.6704971782754048	0.3231820709241661	0.5537007175731357	0.27464082863464173
210.3983983983984	0.6705727632555526	0.3237233064972042	0.5541493185654695	0.2752439835528648
210.49849849849852	0.6706485204917063	0.3242651251335386	0.5545981091335576	0.2758475131165521
210.59859859859858	0.6707244392178658	0.3248075231159181	0.5550470774289148	0.2764514112346315
210.6986986986987	0.6708005086680304	0.32535049670755817	0.5554962116030572	0.27705567180793766
210.7987987987988	0.6708767180762001	0.32589404215234746	0.5559454998074997	0.27766028872935283
210.8988988988989	0.6709530566763743	0.3264381556750586	0.5563949301937577	0.2782652558839525
210.998998998999	0.6710295137025524	0.32698283348155527	0.556844490913347	0.27887056714914354
211.0990990990991	0.6711060783887345	0.32752807175899895	0.5572941701177823	0.27947621639480497
211.1991991991992	0.6711827399689196	0.3280738666760572	0.5577439559585792	0.28008219748342617
211.29929929929932	0.6712594876771082	0.32862021438310757	0.5581938365872534	0.2806885042702438
211.39939939939939	0.6713363107472992	0.32916711101244434	0.5586438001553197	0.2812951306033771
211.4994994994995	0.6714131984134923	0.32971455267848315	0.5590938348142941	0.28190207032396297
211.5995995995996	0.6714901399096876	0.33026253547796247	0.5595439287156916	0.28250931726628786
211.6996996996997	0.6715671244698843	0.33081105549015066	0.5599940700110274	0.2831168652579214
211.7997997997998	0.671644141328082	0.33136010877704447	0.5604442468518174	0.28372470811984446
211.8998998998999	0.6717211797182806	0.33190969138357235	0.5608944473895765	0.2843328396665809
212.0	0.6717982288744795	0.3324597993377957	0.5613446597758203	0.2849412537063241


==> anc/fig-8.dat <==
# Temperature MeV	susc_1606.07494 fm^{-4}	susc_error_1606.07494 fm^{-4}	susc(eB=0.5 GeV^2) fm^{-4}	susc_error(eB=0.5 GeV^2) fm^{-4}	susc(eB=0.8 GeV^2) fm^{-4}	susc_error(eB=0.5 GeV^2) fm^{-4}

112.0	0.025935164959334282	0.00344388507809806	0.03683093224983063	0.0059690052812545755	0.04693649619065756	0.008023892075401674
112.10010010010011	0.025938021706017635	0.003451970449732524	0.03680030875724815	0.005973313522225599	0.04685494603390143	0.008018759280639533
112.2002002002002	0.02594077163535815	0.00346008399303197	0.03676951774625968	0.005977637980228186	0.04677317726143007	0.00801362785767593
112.30030030030031	0.02594341405210257	0.0034682249970287935	0.03673855879807288	0.005981977779894482	0.046691190345138356	0.008008496818774604
112.4004004004004	0.025945948261610376	0.0034763927488583955	0.036707431499197224	0.0059863320443598	0.046608985768018286	0.008003365176787524
112.50050050050051	0.02594837356987344	0.003484586533776951	0.036676135441472864	0.0059906998952964745	0.0465265640241642	0.007998231945217633
112.6006006006006	0.025950689283535906	0.0034928056351795633	0.036644670222098934	0.005995080452949094	0.046443925618777075	0.00799309613828356
112.70070070070071	0.025952894709914513	0.003501049334618773	0.036613035443662394	0.005999472836170827	0.046361071068168815	0.007987956770985889
112.8008008008008	0.025954989157019118	0.003509316911823471	0.03658123071416634	0.006003876162461163	0.04627800089976546	0.007982812859175344
112.90090090090091	0.02595697193357346	0.003517607644718087	0.036549255647058465	0.006008289548004592	0.046194715652110044	0.007977663419622303
113.001001001001	0.025958842349036344	0.0035259208094423553	0.03651710986125934	0.006012712107710866	0.04611121587486475	0.007972507470088467
113.10110110110111	0.02596059971362302	0.003534255680371117	0.03648479298119069	0.006017142955255953	0.04602750212881253	0.007967344029399463
113.2012012012012	0.02596224333832691	0.0035426115301348694	0.03645230463680349	0.006021581203124647	0.04594357498585802	0.007962172117519697
113.30130130130131	0.02596377253494158	0.0035509876296404477	0.036419644463606037	0.006026025962653915	0.04585943502902791	0.00795699075562816
113.4014014014014	0.025965186616083033	0.0035593832480920688	0.036386812102691984	0.006030476344077405	0.045775082852470755	0.007951798966195866
113.50150150150151	0.025966484895212336	0.003567797653012926	0.036353807200768015	0.006034931456571365	0.04569051906145586	0.007946595773064998
113.6016016016016	0.025967666686658418	0.00357623011026696	0.036320629410181854	0.006039390408301116	0.045605744272372	0.007941380201528911
113.70170170170171	0.025968731305641275	0.003584679884081121	0.03628727838894973	0.0060438523064689385	0.04552075911272511	0.0079361512784139
113.8018018018018	0.025969678068295456	0.003593146237068001	0.0362537538007841	0.006048316257362899	0.0454355642211356	0.007930908032162166
113.90190190190191	0.025970506291693757	0.00360162843024869	0.036220055315120916	0.0060527813664065155	0.045350160247334764	0.00792564949291583
114.002002002002	0.025971215293871322	0.003610125723076245	0.036186182607147115	0.00605724673820968	0.045264547852160844	0.007920374692602566
114.10210210210211	0.025971804393849898	0.0036186373734593425	0.03615213535782785	0.006061711476620154	0.0451787277075543	0.007915082665021878
114.2022022022022	0.02597227291166257	0.003627162637786332	0.03611791325393352	0.00606617468477643	0.04509270049655238	0.007909772445933088
114.30230230230231	0.025972620168378546	0.003635700770949754	0.03608351598806675	0.0060706354651611505	0.04500646691328307	0.00790444307314391
114.4024024024024	0.02597284548612845	0.0036442510263711182	0.036048943258689424	0.006075092919655522	0.04492002766295853	0.00789909358660034
114.50250250250251	0.025972948188129792	0.0036528126560261016	0.03601419477014922	0.006079546149594716	0.04483338346186761	0.007893723028477524
114.6026026026026	0.025972927598712767	0.003661384910470118	0.035979270232706397	0.006083994255823983	0.04474653503736795	0.00788833044327155
114.70270270270271	0.0259727830433463	0.003669967038864262	0.035944169362560195	0.006088436338755572	0.04465948312787727	0.007882914877892099
114.8028028028028	0.025972513848664412	0.003678558289001597	0.03590889188187518	0.0060928714984265775	0.04457222848286393	0.007877475381756144
114.90290290290291	0.025972119342492887	0.003687157907333812	0.03587343751880748	0.0060972988345574745	0.044484771862836996	0.00787201100688231
115.003003003003	0.02597159885387624	0.0036957651389983113	0.035837806007530955	0.006101717446611402	0.044397114039335654	0.00786652080798613
115.10310310310311	0.02597095171310481	0.0037043792278455365	0.035801997088262955	0.006106126433854199	0.044309255794917554	0.007861003842575941
115.2032032032032	0.025970177251742464	0.0037129994164668435	0.03576601050729025	0.0061105248954152975	0.04422119792314699	0.007855459171049796
115.30330330330331	0.025969274802654263	0.0037216249462225705	0.03572984601699455	0.006114911930349111	0.04413294122858195	0.007849885856792664
115.4034034034034	0.02596824370003454	0.0037302550572705546	0.035693503375878115	0.006119286637697103	0.04404448652676088	0.007844282966274374
115.50350350350351	0.025967083279435352	0.003738888988595075	0.03565698234858901	0.0061236481165508	0.04395583464418837	0.007838649569148488
115.6036036036036	0.025965792877795057	0.003747525978035973	0.03562028270594625	0.006127995466115044	0.04386698641832041	0.007832984738351135
115.70370370370371	0.025964371833467274	0.003756165262318317	0.03558340422496494	0.006132327785772089	0.04377794269754888	0.007827287550200807
115.8038038038038	0.02596281948625011	0.003764806077082454	0.035546346688880966	0.006136644175146416	0.04368870434118525	0.007821557084498618
115.90390390390391	0.0259611351774156	0.003773447656914149	0.03550910988717575	0.006140943734169697	0.04359927221944363	0.007815792424628584
116.004004004004	0.0259593182497396	0.003782089235375475	0.035471693615600756	0.006145225563146896	0.043509647213423236	0.007809992657658923
116.10410410410411	0.025957368047531695	0.0037907300450356948	0.03543409767620192	0.006149488762822233	0.043419830215089945	0.007804156874442964
116.2042042042042	0.025955283916665652	0.0037993693175028195	0.03539632187734354	0.006153732434446445	0.04332982212725721	0.0077982841697212335
116.30430430430431	0.025953065204609972	0.0038080062834552984	0.03535836603373263	0.006157955679843754	0.043239623863566425	0.007792373642222933
116.4044044044044	0.025950711260458822	0.0038166401726741316	0.03532022996644237	0.006162157601479956	0.0431492363484662	0.00778642439476842
116.50450450450451	0.025948221434963163	0.0038252702140754487	0.03528191350293595	0.006166337302530624	0.04305866051719127	0.007780435534371415
116.6046046046046	0.025945595080562163	0.0038338956357432483	0.03524341647708995	0.006170493886949711	0.04296789731574068	0.007774406172341394
116.70470470470471	0.025942831551414997	0.003842515664962732	0.03520473872921743	0.00617462645953904	0.04287694770085477	0.007768335424386616
116.8048048048048	0.02593993020343279	0.00385112952825367	0.035165880106091264	0.0061787341260174464	0.04278581263999222	0.0077622224107163785
116.90490490490491	0.02593689039431081	0.003859736451404491	0.03512684046096661	0.006182815993091071	0.04269449311130548	0.007756066256144204
117.005005005005	0.0259337114835611	0.003868335659506457	0.035087619653603914	0.0061868711685235285	0.04260299010361632	0.007749866090190477
117.10510510510511	0.025930392832545175	0.003876926376988242	0.03504821755029112	0.00619089876120654	0.04251130461638995	0.007743621047185203
117.2052052052052	0.02592693380450716	0.003885507827650979	0.035008634023865906	0.006194897881231141	0.04241943765970882	0.0077373302663709745
117.30530530530531	0.025923333764607072	0.00389407923470351	0.03496886895373787	0.006198867639958789	0.042327390254245575	0.007730992892005402
117.4054054054054	0.025919592079954378	0.0039026398207980123	0.03492892222591018	0.006202807150093096	0.0422351634312352	0.00772460807346375
117.50550550550551	0.025915708119641976	0.003911188808066089	0.034888793733001265	0.006206715525751805	0.04214275823244651	0.0077181749653414695
117.6056056056056	0.02591168125478012	0.00391972541815498	0.0348484833742661	0.006210591882538805	0.042050175710152855	0.007711692727556133
117.70570570570571	0.025907510858530956	0.003928248872264383	0.034807991055617465	0.006214435337616751	0.04195741692710208	0.007705160525449729
117.8058058058058	0.02590319630614308	0.003936758391183412	0.034767316689646846	0.006218245009779623	0.04186448295648586	0.0076985775298902106
117.90590590590591	0.025898736974986427	0.0039452531953278955	0.03472646019564508	0.006222020019525585	0.04177137488190794	0.007691942917372992
118.006006006006	0.02589413224458742	0.00395373250477821	0.03468542149962284	0.006225759489130239	0.0416780937973521	0.007685255870122217
118.10610610610611	0.025889381496664362	0.003962195539317204	0.03464420053433097	0.006229462542719677	0.04158464080714899	0.0076785155761913805
118.2062062062062	0.025884484115163114	0.003970641518468607	0.0346027972392804	0.006233128306344097	0.0414910170259425	0.007671721229563875
118.30630630630631	0.02587943948629294	0.003979069661535767	0.03456121156076189	0.006236755908051392	0.041397223578655	0.007664872030253058
118.4064064064064	0.025874246998562694	0.003987479187640603	0.03451944345186567	0.006240344477960806	0.041303261600452355	0.007657967184401685
118.50650650650651	0.025868906042817153	0.003995869315763009	0.034477492872500536	0.006243893148336854	0.04120913223670756	0.007651005904381147
118.6066066066066	0.025863416012273717	0.004004239264780532	0.034435359789413075	0.00624740105366335	0.041114836642964274	0.007643987408890071
118.70670670670671	0.02585777630255926	0.0040125882535083784	0.034393044176206276	0.0062508673307174354	0.041020375984899	0.007636910923052435
118.8068068068068	0.025851986311747222	0.004020915500739759	0.03435054601335815	0.006254291118643793	0.04092575143828295	0.007629775678515146
118.90690690690691	0.02584604544039497	0.0040292202252864544	0.03430786528823992	0.006257671559028764	0.04083096418894282	0.007622580913544892
119.007007007007	0.0258399530915814	0.004037501646019929	0.03426500199513412	0.0062610077959748146	0.040736015432721165	0.0076153258731247305
119.10710710710711	0.025833708670944748	0.00404575898191247	0.03422195613525226	0.0062642989761746495	0.04064090637543563	0.007608009809049577
119.2072072072072	0.025827311586720643	0.004053991452078859	0.034178727716752316	0.006267544248985775	0.040545638232837654	0.007600631980021529
119.30730730730731	0.02582076124978039	0.004062198275818274	0.03413531675475596	0.006270742766504728	0.04045021223057038	0.007593191651744101
119.4074074074074	0.025814057073669468	0.004070378672656454	0.03409172327136542	0.0062738936836415175	0.040354629604125704	0.007585688097016031
119.50750750750751	0.02580719847464627	0.0040785318623882925	0.03404794729568028	0.006276996158193893	0.040258891598800785	0.0075781205958240765
119.6076076076076	0.025800184871721036	0.0040866570651205865	0.0340039888638137	0.006280049350921759	0.04016299946965344	0.007570488435435385
119.70770770770771	0.025793015686695092	0.0040947535013152025	0.033959848018908584	0.006283052425621472	0.040066954481457105	0.007562790910488859
119.8078078078078	0.02578569034420014	0.004102820391832504	0.0339155248111535	0.006286004549199998	0.039970757908654946	0.007555027323085711
119.90790790790791	0.025778208271737907	0.004110856957975034	0.03387101929779794	0.006288904891749157	0.03987441103531294	0.007547196982879297
120.008008008008	0.025770568899720035	0.004118862421531559	0.03382633154316797	0.00629175262661968	0.039777915155072785	0.007539299207164034
120.10810810810811	0.02576277166150795	0.004126836004821366	0.0337814616186807	0.0062945469304953134	0.03968127157110324	0.0075313333209635095
120.2082082082082	0.025754815993453226	0.004134776930738816	0.03373640960285928	0.006297286983466617	0.039584481596051456	0.007523298657117573
120.30830830830831	0.02574670133493797	0.004142684422798292	0.033691175581347245	0.006299971969104839	0.039487546551993206	0.007515194556368622
120.4084084084084	0.025738427128415425	0.004150557705179253	0.03364575964692232	0.006302601074535566	0.03939046777038215	0.007507020367446915
120.50850850850851	0.025729992819450886	0.004158396002771771	0.033600161899510435	0.006305173490512337	0.039293246591998766	0.007498775447154967
120.6086086086086	0.0257213978567626	0.004166198541222157	0.033554382446199016	0.00630768841148993	0.039195884366898234	0.007490459160450825
120.70870870870871	0.025712641692263158	0.004173964546979008	0.033508421401250196	0.006310145035697771	0.03909838245435763	0.00748207088053062
120.8088088088088	0.025703723781100758	0.004181693247339411	0.03346227888611363	0.006312542565212825	0.039000742222822425	0.007473609988909756
120.90890890890891	0.025694643581700816	0.004189383870495481	0.03341595502943894	0.0063148802060326425	0.03890296504985202	0.007465075875503351
121.009009009009	0.025685400555807848	0.004197035645581168	0.033369449967088044	0.0063171571681480375	0.038805052322064916	0.007456467938705533
121.10910910910911	0.025675994168527328	0.004204647802719275	0.03332276384214689	0.006319372665615575	0.03870700543508257	0.007447785585467609
121.2092092092092	0.025666423888367866	0.004212219573068743	0.033275896804937026	0.006321525916629974	0.03860882579347295	0.0074390282313752725
121.30930930930931	0.025656689187283498	0.004219750188872216	0.03322884901302698	0.006323616143595993	0.03851051481069331	0.007432135084127068
121.4094094094094	0.025646789540716163	0.004227238883503893	0.033181620631242956	0.006325642573200537	0.038412073909031806	0.007425952728524764
121.50950950950951	0.02563672442763837	0.004234684891517468	0.033134211831679465	0.006327604436484103	0.038313504519548756	0.007419712735540873
121.6096096096096	0.025626493330595995	0.004242087448694544	0.033086622793709664	0.006329500968912253	0.038214808082017146	0.007413414427620314
121.70970970970971	0.025616095735751243	0.004249445792093092	0.0330388537039951	0.006331331410446664	0.03811598604486202	0.007407057135477316
121.8098098098098	0.025605531132925796	0.0042567591600962285	0.03299090475649537	0.006333095005616015	0.038017039865099564	0.007400640198177979
121.90990990990991	0.02559479901564405	0.004264026792461231	0.032942776152477315	0.006334791003586536	0.03791797100827514	0.007394162963221352
122.01001001001	0.025583898881176563	0.004271247930368748	0.03289446810052387	0.0063364186582322915	0.037818780948400625	0.007387624786619087
122.11011011011011	0.025572830230583675	0.004278421816472278	0.0328459808165426	0.006337977228205214	0.037719471167891185	0.007381025032973561
122.2102102102102	0.025561592568759124	0.004285547694947805	0.03279731452377395	0.006339465977004692	0.03762004315750108	0.0073743630755545185
122.31031031031031	0.025550185404474027	0.004292624811543742	0.03274846945279891	0.006340884173047113	0.03752049841625875	0.0073676382963743185
122.4104104104104	0.02553860825042071	0.004299652413630983	0.032699445841546756	0.0063422310897346765	0.037420838451401456	0.007360850086261358
122.51051051051051	0.025526860623257	0.004306629750253208	0.03265024393530177	0.0063435060055243575	0.03732106477830862	0.007353997844932422
122.6106106106106	0.025514942043650346	0.004313556072177481	0.03260086398671052	0.006344708203996081	0.037221178920435215	0.007347080981063041
122.71071071071071	0.025502852036322216	0.004320430631944884	0.03255130625578772	0.006345836973920936	0.037121182409243454	0.007340098912356677
122.8108108108108	0.02549059013009261	0.004327252683921423	0.03250157100992265	0.006346891609328707	0.037021076784134674	0.0073330510656120585
122.91091091091091	0.025478155857924692	0.0043340214843492365	0.032451658523884715	0.0063478714095753135	0.03692086359237994	0.007325936876789207
123.011011011011	0.025465548756969363	0.004340736291397758	0.032401569079828614	0.006348775679409618	0.036820544389050004	0.007318755791073614
123.11111111111111	0.025452768368610247	0.0043473963652153075	0.03235130296729947	0.00634960372904016	0.03672012073694471	0.007311507262939157
123.21121121121121	0.025439814238508544	0.004354000967980656	0.03230086048323729	0.006350354874201162	0.036619594206521604	0.007304190756209089
123.31131131131131	0.025426685916648026	0.004360549363954894	0.032250241931981116	0.006351028436218452	0.036518966375823615	0.007296805744115746
123.41141141141141	0.025413382957380166	0.00436704081953348	0.032199447625272895	0.0063516237420747565	0.03641823883040641	0.007289351709358421
123.51151151151151	0.025399904919469363	0.004373474603298299	0.03214847788226085	0.006352140124474702	0.03631741316326469	0.007281828144159717
123.61161161161161	0.02538625136613823	0.004379849986070085	0.03209733302950257	0.006352576921909393	0.036216490974758035	0.007274234550320365
123.71171171171171	0.02537242186511291	0.0043861662409608836	0.03204601340096764	0.006352933478720492	0.0361154738725358	0.007266570439272237
123.81181181181181	0.025358415988668618	0.004392422643426638	0.03199451933803989	0.006353209145163981	0.03601436347146155	0.007258835332129955
123.91191191191191	0.02534423331367504	0.004398618471320014	0.03194285118951937	0.006353403277473261	0.035913161393536674	0.007251028759740565
124.01201201201201	0.025329873421642002	0.004404753004943347	0.03189100931162366	0.006353515237922231	0.03581186926782318	0.007243150262732047
124.11211211211211	0.0253153358987651	0.004410825527101647	0.0318389940679892	0.0063535443948874	0.035710488730366134	0.007235199391559698
124.21221221221221	0.0253006203359714	0.004416835323155831	0.0317868058296718	0.006353490122909924	0.03560902142411505	0.007227175706551196
124.31231231231232	0.025285726328965134	0.004422781681075998	0.03173444497514703	0.0063533518027569244	0.03550746899884484	0.007219078777949795
124.41241241241241	0.025270653478273643	0.004428663891494947	0.031681911890310124	0.0063531288214826245	0.03540583311107592	0.007210908185956235
124.51251251251252	0.025255401389293084	0.004434481247761669	0.03162920696847551	0.006352820572488597	0.03530411542399387	0.007202663520768462
124.61261261261261	0.025239969672334394	0.004440233045995029	0.03157633061037583	0.006352426455583939	0.035202317607368104	0.007194344382620257
124.71271271271272	0.02522435794266918	0.004445918585137607	0.03152328322416073	0.006351945877044683	0.03510044133747012	0.007185950381817817
124.81281281281281	0.025208565820575703	0.00445153716700946	0.031470065225395104	0.00635137824967279	0.03499848829699102	0.007180827833578489
124.91291291291292	0.025192592931384802	0.004457088096362227	0.0314166770370569	0.0063507229928547295	0.03489646017495826	0.007175737809265679
125.01301301301301	0.025176438905525903	0.004462570680933087	0.031363119089534826	0.006349979532619272	0.034794358666652016	0.0071705833918297235
125.11311311311312	0.02516010337857308	0.004467984231498993	0.031309391820625115	0.006349147301695196	0.0346921854735205	0.007165364027607141
125.21321321321321	0.025143585991290934	0.004473328061930843	0.03125549567552835	0.006348225739568007	0.03458994230309503	0.007160079172843831
125.31331331331332	0.02512688638968075	0.004478601489247856	0.03120143110684566	0.006347214292536485	0.03448763086890419	0.007154728293728053
125.41341341341341	0.025110004225026433	0.004483803833671838	0.031147198574574493	0.006346112413768454	0.034385252890387484	0.007149310866421292
125.51351351351352	0.02509293915394052	0.004488934418681735	0.031092798546104028	0.006344919563356164	0.03428281009280828	0.007143826377087375
125.61361361361361	0.025075690838410186	0.004493992571068075	0.031038231496210156	0.006343635208371088	0.03418030420716621	0.007138274321919693
125.71371371371372	0.025058258945843195	0.004498977620987532	0.03098349790704995	0.006342258822918105	0.0340777369701088	0.0071326542071664875
125.81381381381381	0.02504064314911391	0.004503888902017474	0.030928598268155975	0.0063407898881891345	0.03397511012384286	0.007126965549154277
125.91391391391392	0.025022843126609105	0.004508725751210665	0.030873533076429684	0.006339227892516306	0.03387242541604452	0.007121207874309601
126.01401401401401	0.025004858562273982	0.004513487509149925	0.030818302836134983	0.006337572331424491	0.03376968459976964	0.007115380719178767
126.11411411411412	0.024986689145657878	0.004518173520002753	0.030762908058890825	0.006335822707683143	0.03366688943336266	0.007109483630445732
126.21421421421421	0.024968334571960227	0.004522783131576183	0.030707349263663794	0.006333978531357878	0.033564041680365655	0.007103516164948447
126.31431431431432	0.024949794542076117	0.004527315695371384	0.030651626976759976	0.006332039319860983	0.0334611431094262	0.007097477889692928
126.41441441441441	0.02493106876264215	0.0045317705666384975	0.030595741731816537	0.006330004598001848	0.03335819549420507	0.007091368381866041
126.51451451451452	0.024912156946081968	0.0045361471044313584	0.030539694069792782	0.006327873898036427	0.03325520061328299	0.0070851872288461406
126.61461461461461	0.024893058810651847	0.004540444671662263	0.030483484538960916	0.006325646759716291	0.03315216025006728	0.007078934028212071
126.71471471471472	0.024873774080486126	0.004544662635156701	0.0304271136948961	0.006323322730336957	0.0330490761926973	0.007072608387750417
126.81481481481481	0.02485430248564279	0.004548800365708103	0.030370582100466496	0.006320901364785752	0.032945950233950125	0.007066209925461004
126.91491491491492	0.024834643762148514	0.004552857238132545	0.03031389032582238	0.006318382225588834	0.0328427841711449	0.007059738269560532
127.01501501501502	0.024814797652044078	0.0045568326313234	0.03025703894838508	0.006315764882957851	0.032739579806047026	0.007053193058484695
127.11511511511512	0.024794763903429475	0.004560725928306071	0.030200028552835642	0.006313048914835777	0.032636338944772046	0.0070465739408884405
127.21521521521521	0.024774542270508848	0.004564536516292529	0.03014285973110259	0.006310233906942165	0.0325330633976883	0.007039880575644523
127.31531531531532	0.0247541325136355	0.004568263786735936	0.03008553308234969	0.006307319452817857	0.032429754979319804	0.007033112631840491
127.41541541541542	0.024733534399356605	0.004571907135385111	0.030028049212962923	0.006304305153868915	0.032326415508248	0.007026269788773846
127.51551551551552	0.02471274770045795	0.004575465962339046	0.029970408736537297	0.006301190619410007	0.03222304680701349	0.007019351735945684
127.61561561561561	0.02469177219600839	0.004578939672101238	0.02991261227386305	0.006297975466707007	0.03211965070201686	0.007012358173052469
127.71571571571572	0.02467060767140438	0.00458232767363412	0.029854660452911318	0.006294659321019254	0.032016229023419183	0.0070052888099765625
127.81581581581582	0.02464925391841414	0.004585629380413148	0.02979655390881966	0.0062912418156406595	0.03191278360504211	0.006998143366774637
127.91591591591592	0.02462771073522179	0.0045888442104811186	0.02973829328387678	0.006287722591940634	0.03180931628426729	0.006990921573664863
128.016016016016	0.024605977926471345	0.0045919715865021336	0.029679879227507026	0.006284101299404014	0.031705828901935386	0.0069836231710123185
128.11611611611613	0.02458405530331056	0.00459501093581564	0.02962131239625437	0.006280377595670562	0.03160232330224467	0.006976247909312959
128.21621621621622	0.024561942683434448	0.0045979616904902425	0.02956259345376589	0.006276551146573515	0.03149880133264909	0.006968795549175773
128.31631631631632	0.02453963989112883	0.004600823287377508	0.029503723070774868	0.006272621626177724	0.0313952648437558	0.006961265861303679
128.4164164164164	0.024517146757313656	0.00460359516816557	0.029444701925083413	0.0062685887168169455	0.031291715689222496	0.006953658626472688
128.5165165165165	0.024494463119586005	0.004606276779432664	0.029385530701544562	0.006264452109130481	0.03118815572565397	0.006945973635509624
128.61661661661662	0.0244715888222631	0.004608867572700523	0.02932621009204406	0.006260211502099177	0.031084586812498503	0.0069382106892683345
128.71671671671672	0.024448523716424954	0.004611367004487565	0.02926674079548159	0.006255866603080611	0.030981010811943748	0.006930369598604354
128.8168168168168	0.024425267659956864	0.004613774536362053	0.02920712351775143	0.00625141712784371	0.030877429588812004	0.006922450184348173
128.91691691691693	0.024401820517591755	0.004616089634995015	0.02914735897172301	0.006246862800602548	0.030773845010455405	0.006914452277276938
129.01701701701703	0.024378182160952264	0.004618311772213017	0.029087447877220587	0.006242203354049583	0.03067025894665047	0.00690637571808491
129.11711711711712	0.024354352468592508	0.004620440425050788	0.029027390961002725	0.006237438529387987	0.03056667326949225	0.006898220357352195
129.2172172172172	0.024330331326039813	0.004622475075803715	0.02896718895674129	0.006232568076363443	0.030463089853288345	0.006889986055512323
129.3173173173173	0.024306118625835968	0.00462441521208001	0.02890684260499985	0.006227591753295081	0.030359510574452086	0.006881672682818244
129.41741741741743	0.02428171426757851	0.00462626032685289	0.028846352653211765	0.006222509327105837	0.030255937311395812	0.00687328011930713
129.51751751751752	0.024257118157961485	0.004628009918512385	0.0287857198556578	0.006217320573351934	0.03015237194442354	0.0068648082547636035
129.6176176176176	0.024232330210816153	0.0046296634909170475	0.028724944973443137	0.0062120252762517545	0.030048816355623266	0.006856256988681743
129.71771771771773	0.024207350347151282	0.004631220553445446	0.02866402877447411	0.006206623228713893	0.02994527242875894	0.006847626230225724
129.81781781781783	0.024182178495193316	0.004632680621047365	0.02860297203343434	0.0062011142323645865	0.029841742049162234	0.0068389158981891985
129.91791791791792	0.024156814590426137	0.004634043214294881	0.028541775531760512	0.006195498097574255	0.029738227103623786	0.006830125920953198
130.018018018018	0.02413125857563058	0.0046353078594331635	0.0284804400576176	0.006189774643483434	0.029634729480284214	0.0068212562364429715
130.1181181181181	0.024105510400923704	0.004636474088430993	0.02841896640587367	0.0061839436980279	0.029531251068524812	0.0068123067920834255
130.21821821821823	0.02407957002379772	0.0046375414390311225	0.028357355378074343	0.006178005097963021	0.029427793758858012	0.006803277544753287
130.31831831831832	0.02405343740915858	0.004638509454800342	0.028295607782416507	0.006171958688887502	0.02932435944281737	0.006794168460738199
130.4184184184184	0.024027112529364375	0.004639377685179236	0.028233724433721876	0.006165804325266145	0.02922095001284744	0.006784979515682377
130.51851851851853	0.024000595364263255	0.004640145685531793	0.02817170615340989	0.006159541870452072	0.029117567362193255	0.006775710694539218
130.61861861861863	0.02397388590123114	0.004640813017194595	0.02810955376947028	0.006153171196708073	0.029014213384789652	0.006766361991520715
130.71871871871872	0.023946984135209008	0.004641379247525831	0.02804726811643505	0.00614669218522716	0.028910889975150195	0.006756933410045548
130.8188188188188	0.023919890068740013	0.004641843949954028	0.027984850035350103	0.006140104726152575	0.02880759902825598	0.006747424962686346
130.9189189189189	0.02389260371200597	0.004642206704026361	0.027922300373746337	0.006133408718596704	0.028704342439444076	0.006737836671115432
131.01901901901903	0.023865125082863786	0.004642467095456829	0.027859619985610387	0.006126604070659491	0.028601122104295884	0.0067281685660497675
131.11911911911912	0.023837454206881346	0.004642624716173964	0.027796809731354802	0.0061196906994459765	0.02849793991852519	0.0067184206871946225
131.2192192192192	0.023809591117373095	0.004642679164368368	0.027733870477787713	0.006112668531083113	0.02839479777786588	0.0067085930831862735
131.31931931931933	0.023781535855435146	0.004642630044539759	0.02767080309808228	0.006105537500735599	0.028291697577959702	0.006698685811533469
131.41941941941943	0.02375328846998026	0.004642476967543855	0.027607608471745412	0.006098297552621397	0.028188641214243665	0.006688698938558187
131.51951951951952	0.02372484901777213	0.004642219550638775	0.027544287484586295	0.006090948640025861	0.028085630581837367	0.006678632539334902
131.6196196196196	0.02369621756345946	0.00464185741753121	0.02748084102868411	0.0060834907253157055	0.02798266757542993	0.0066684866976293245
131.7197197197197	0.02366739417960958	0.004641390198422085	0.02741727000235567	0.006075923779951637	0.027879754089166996	0.0066582615058357695
131.81981981981983	0.023638378946741666	0.004640817530052084	0.027353575310122447	0.006068247784500644	0.027776892016537574	0.0066479570649138
131.91991991991992	0.02360917195335957	0.004640139055746553	0.027289757862677073	0.006060462728647231	0.02767408325026061	0.006637573484323788
132.02002002002	0.023579773295984152	0.004639354425460214	0.027225818576849463	0.00605256861120396	0.027571329682171374	0.006627110881961616
132.12012012012013	0.023550183079185216	0.004638463295821394	0.027161758375572508	0.006044565440121199	0.027468633203107926	0.006616569384092371
132.22022022022023	0.023520401415613096	0.00463746533017593	0.02709757818784732	0.006036453232496107	0.027365995702797408	0.006605949125283306
132.32032032032032	0.023490428426029664	0.004636360198630578	0.02703327894870797	0.006028232014580746	0.027263419069742112	0.006595250248335699
132.4204204204204	0.023460264239338932	0.004635147578096115	0.02696886159918575	0.006019901821789491	0.027160905191105464	0.006584472904216072
132.5205205205205	0.02342990899261726	0.004633827152329989	0.02690432708627316	0.006011462698705596	0.02705845595259813	0.006573617251986431
132.62062062062063	0.023399362831142988	0.004632398611978509	0.026839676362887272	0.006002914699086973	0.026956073238363833	0.006562683458733693
132.72072072072072	0.023368625908425762	0.004630861654618653	0.026774910387832713	0.00599425788587123	0.026853758930865244	0.006551671699498435
132.8208208208208	0.023337698386235135	0.004629215984799432	0.026710030125764256	0.005985492331179757	0.026751514910769655	0.006540582157202626
132.92092092092093	0.02330658043462895	0.004627461314082792	0.02664503654714883	0.005976618116321247	0.02664934305683474	0.006529415022576884
133.02102102102103	0.02327527223198101	0.00462559736108405	0.026579930628227277	0.00596763533179418	0.0265472452457944	0.006518170494086685
133.12112112112112	0.023243773965008457	0.004623623851511964	0.026514713350975508	0.005958544077288744	0.02644522335224424	0.006506848777858126
133.2212212212212	0.02321208582879841	0.004621540518208199	0.02644938570306534	0.005949344461687697	0.026343279248527363	0.006495450087602748
133.3213213213213	0.023180208026834286	0.004619347101186406	0.026383948677824738	0.0059400366030667034	0.026241414804619955	0.006483974644541847
133.42142142142143	0.023148140771021543	0.004617043347670815	0.0263184032741979	0.0059306206286936095	0.026139631888017097	0.00647242267732994
133.52152152152152	0.023115884281712844	0.004614629012134304	0.026252750496704575	0.005921096675027157	0.02603793236361835	0.00646079442197779
133.6216216216216	0.023083438787732766	0.004612103856336062	0.026186991355399217	0.005911464887714749	0.025936318093613533	0.00644909012177464
133.72172172172174	0.02305080452640188	0.004609467649358554	0.02612112686582951	0.005901725421589352	0.02583479093736845	0.0064373100272097986
133.82182182182183	0.023017981743560432	0.004606720167644244	0.02605515804899465	0.005891878440665899	0.025733352751310796	0.006425454395893901
133.92192192192192	0.022984970693591254	0.004603861195031556	0.025989085931303134	0.005881924118136422	0.025632005388816072	0.00641352349247916
134.022022022022	0.022951771639442377	0.00460089052279051	0.025922911544529928	0.005871862636364975	0.02553075070009337	0.0064015175885796085
134.12212212212214	0.0229183848526488	0.004597807949657629	0.025856635925773565	0.0058616941868810885	0.025429590532071604	0.006389436962690206
134.22222222222223	0.02288481061335397	0.004594613281870526	0.025790260117412624	0.005851418970373079	0.02532852672828568	0.0063772819001060264
134.32232232232232	0.022851049210330446	0.0045913063332017265	0.025723785167061707	0.005841037196680021	0.02522756112876261	0.006365052692840405
134.42242242242241	0.022817100941000094	0.004587886924992131	0.025657212127527213	0.0058305490847832845	0.025126695569907997	0.006352749639543033
134.52252252252254	0.02278296611145369	0.004584354886183797	0.02559054205676249	0.005819954862797125	0.02502593188439244	0.006340373045417402
134.62262262262263	0.0227486450364699	0.0045807100533521525	0.025523776017822818	0.005809254767958396	0.024925271901038385	0.006327923222137745
134.72272272272272	0.02271413803953369	0.004576952270737764	0.025456915078819708	0.005798449046615705	0.02482471744470673	0.006315400487765762
134.82282282282281	0.022679445452853976	0.004573081390277338	0.025389960312874955	0.005787537954217485	0.024724270336183834	0.006302805166666727
134.92292292292294	0.02264456761738095	0.004569097271634312	0.025322912798074238	0.005776521755299599	0.024623932392068622	0.006290137589425508
135.02302302302303	0.022609504882822505	0.004564999782228704	0.025255773617420506	0.00576540072347174	0.024523705424660158	0.0062773980927617766
135.12312312312312	0.02257425760766015	0.004560788797266516	0.025188543858786494	0.00575417514140353	0.02442359124184476	0.00626458701944544
135.22322322322321	0.02253882615916431	0.00455646419976834	0.025121224614867415	0.005742845300809331	0.024323591646984062	0.006251704718211233
135.32332332332334	0.02250321091340889	0.004552025880597554	0.025053816983132735	0.005731411502432689	0.024223708438802703	0.006238751543673388
135.42342342342343	0.022467412255285327	0.004547473738487717	0.024986322065778107	0.005719874056029676	0.024123943411276817	0.006225727856239781
135.52352352352352	0.022431430578515876	0.004542807680069497	0.024918740969676268	0.005708233280351712	0.0240242983535221	0.006212634022026009
135.62362362362362	0.02239526628566623	0.00453802761989683	0.024851074806328134	0.005696489503127346	0.023924775049682694	0.006199470412769053
135.72372372372374	0.022358919788157607	0.004533133480472488	0.02478332469181315	0.005684643061043421	0.023825375278820074	0.0061862374057407915
135.82382382382383	0.022322391506278027	0.004528125192273087	0.024715491746739433	0.005672694299725509	0.023726100814802246	0.006172935383661457
135.92392392392392	0.02228568186919295	0.004523002693773292	0.02464757709619338	0.00566064357371736	0.02362695342619321	0.006159564734612601
136.02402402402402	0.02224879131495528	0.00451776593146948	0.02457958186968914	0.005648491246459759	0.023527934876142794	0.0061461258519501785
136.12412412412414	0.0222117202905146	0.0045124148599026415	0.024511507201117375	0.005636237690268529	0.02342904692227669	0.006132619134217347
136.22422422422423	0.022174469251725802	0.0045069494416807385	0.02444335422869408	0.005623883286311777	0.02333029131658703	0.006119044985057182
136.32432432432432	0.022137038663356926	0.004501369647500232	0.024375124094908537	0.005611428424586435	0.023231669805322878	0.006105403813125289
136.42442442442442	0.022099428999096393	0.004495675456167079	0.024306817946471323	0.005598873503893921	0.0231331841288815	0.00609169603200236
136.52452452452454	0.02206164074155939	0.004489866854616905	0.024238436934261788	0.005586218931815069	0.023034836021699773	0.006077922060106552
136.62462462462463	0.022023674382293728	0.00448394383793458	0.024169982213275088	0.005573465124684483	0.022936627212145986	0.006064082320606003
136.72472472472472	0.021985530421784777	0.004477906409373029	0.024101454942569076	0.005560612507563781	0.022838559422411985	0.006050177241331156
136.82482482482482	0.021947209369459836	0.00447175458037137	0.024032856285210617	0.005547661514214441	0.02274063436840579	0.00603620725468717
136.92492492492494	0.021908711743691626	0.004465488370572335	0.023964187408221663	0.005534612587069661	0.02264285375964447	0.006022172797566284
137.02502502502503	0.021870038071801226	0.0044591078078389575	0.0238954494825251	0.005521466177205591	0.022545219299147715	0.006008074311260296
137.12512512512512	0.021831188890060124	0.0044526129282705575	0.023826643682889954	0.0055082227443118215	0.0224477326833314	0.005993912241373047
137.22522522522522	0.021792164743691465	0.00444600377621795	0.02375777118787648	0.005494882756661013	0.02235039560190188	0.005979687037732896
137.32532532532534	0.021752966186870813	0.0044392804042980225	0.02368883317978096	0.005481446691077966	0.02225320973775077	0.005965399154305453
137.42542542542543	0.02171359378272586	0.0044324428734073985	0.02361983084457998	0.005467915032907817	0.022156176766849958	0.005951049049106264
137.52552552552552	0.021674048103335578	0.004425491252735562	0.023550765371874494	0.005454288275983609	0.022059298358147225	0.0059366371841137345
137.62562562562562	0.021634329729728428	0.004418425619777049	0.02348163795483354	0.005440566922593037	0.021962576173462284	0.005922164025182098
137.72572572572574	0.02159443925188002	0.004411246060343002	0.023412449790137544	0.005426751483444641	0.021866011867383257	0.0059076300419547085
137.82582582582583	0.02155437726870979	0.004403952668571902	0.023343202077921666	0.005412842477633002	0.021769607087164	0.005893035707777265
137.92592592592592	0.021514144388076993	0.004396545546939584	0.02327389602171822	0.005398840432603622	0.0216733634726213	0.0058783814996115355
138.02602602602602	0.02147374122677592	0.004389024806268366	0.023204532828399287	0.005384745884116694	0.02157728265603313	0.0058636678979490315
138.12612612612614	0.021433168410530293	0.004381390565735589	0.023135113708118944	0.005370559376210431	0.021481366262037307	0.005848895386725114
138.22622622622623	0.021392426573986892	0.004373642952881217	0.023065639874254914	0.005356281461163688	0.021385615907530495	0.005834064453233277
138.32632632632632	0.021351516360708367	0.00436578210361468	0.022996112543350267	0.005341912699457705	0.021290033201568036	0.0058191755880396675
138.42642642642642	0.021310438423165233	0.004357808162221016	0.022926532935054506	0.0053274536597374385	0.021194619745264067	0.005804229284898031
138.52652652652654	0.02126919342272711	0.004349721281366131	0.02285690227206468	0.005312904918771957	0.021099377131692482	0.005789226040664795
138.62662662662663	0.021227782029653152	0.004341521622101219	0.022787221780065953	0.005298267061414319	0.02100430694578834	0.005774166355214612
138.72672672672672	0.02118620492308157	0.0043332093538665465	0.022717492687671974	0.005283540680560763	0.020909410764249774	0.005759050731356233
138.82682682682682	0.021144462791018476	0.004324784654494256	0.022647716226365022	0.005268726377109174	0.02081469015544071	0.005743879674748678
138.92692692692694	0.021102556330325754	0.004316247710210419	0.02257789363043584	0.005253824759916877	0.020720146679294095	0.005728653693817785
139.02702702702703	0.02106048624670833	0.004307598715636362	0.02250802613692313	0.005238836445758029	0.020625781887215745	0.005713373299673384
139.12712712712712	0.021018253254700334	0.00429883787378894	0.022438114985552888	0.005223762059279876	0.020531597321988844	0.005698039006026454
139.22722722722722	0.020975858077650657	0.004289965396080312	0.02236816141867741	0.005208602232958909	0.02043759451767908	0.0056826513291071655
139.32732732732734	0.02093330144770756	0.004280981502316554	0.022298166681214017	0.005193357607056019	0.020343774999540466	0.005667210787583076
139.42742742742743	0.02089058410580255	0.004271886420695719	0.022228132020583692	0.005178028829571168	0.020250140283921917	0.00565171790247792
139.52752752752752	0.020847706801633257	0.00426268038780488	0.02215805868664918	0.005162616556197446	0.02015669187817423	0.0056361731970908414
139.62762762762762	0.020804670293645605	0.0042533636486163755	0.022087947931653057	0.00514712145027445	0.02006343128055803	0.005620577196916132
139.72772772772774	0.020761475349015096	0.004243936456483315	0.022017801010155578	0.005131544182741091	0.019970359980152345	0.005604930429563486
139.82782782782783	0.020718122743627256	0.00423439907313408	0.021947619178972134	0.005115885432087842	0.01987747945676386	0.0055892334246787825
139.92792792792793	0.020674613262057218	0.004224751768666091	0.021877403697110574	0.005100145884308337	0.019784791180836828	0.005573486713865449
140.02802802802802	0.020630947702469565	0.004214994825728791	0.021807155830192278	0.005084326237018026	0.01969229661741298	0.005557690834078236
140.12812812812814	0.020587127321114007	0.0042051289179917285	0.021736877254963843	0.005068427575348204	0.019599997590815637	0.005541846640059341
140.22822822822823	0.020543154181465004	0.004195155407387763	0.02166657037451629	0.005052451664379472	0.019507896565722743	0.0055259555437206665
140.32832832832833	0.02049903042773224	0.004185075725523551	0.021596237654552944	0.005036400331852806	0.01941599604562676	0.005510018997338953
140.42842842842842	0.02045475820085108	0.004174891302145413	0.021525881546824634	0.005020275396925629	0.019324298503690916	0.005494038434220665
140.52852852852854	0.020410339638328258	0.0041646035650043985	0.02145550448905374	0.005004078670036296	0.01923280638277914	0.00547801526872756
140.62862862862863	0.02036577687408908	0.004154213939722628	0.0213851089048602	0.004987811952770896	0.019141522095489177	0.0054619508963067815
140.72872872872873	0.0203210720383262	0.004143723849661133	0.021314697203689385	0.0049714770377328734	0.019050448024188267	0.00544584669352553
140.82882882882882	0.020276227257350017	0.00413313471578915	0.021244271780741807	0.004955075708415261	0.01895958652105201	0.005429704018110354
140.92892892892894	0.020231244653440762	0.004122447956554878	0.021173835016904646	0.004938609739075646	0.018868939908105786	0.005413524208990895
141.02902902902903	0.020186126344702113	0.004111664987757656	0.021103389278685308	0.004922080894613615	0.01877851047726924	0.005397308586347959
141.12912912912913	0.020140874444916357	0.004100787222421678	0.021032936918146436	0.004905490930450922	0.018688300490403157	0.005381058451665991
141.22922922922922	0.020095491063401347	0.004089816070671092	0.02096248027284312	0.004888841592414173	0.018598312179359415	0.005364775087789754
141.32932932932934	0.020049978304869032	0.004078752939606679	0.020892021665761738	0.004872134616620147	0.018508547746033457	0.005348459758985257
141.42942942942943	0.020004338269285583	0.004067599233183923	0.02082156340526068	0.004855371729363629	0.01841900936241955	0.005332113711004739
141.52952952952953	0.019958573051733125	0.00405635635209263	0.02075110778501265	0.004838554647007798	0.01832969917066842	0.005315738171155713
141.62962962962962	0.019912684742273236	0.004045025693638011	0.020680657083949144	0.004821685075877081	0.018240619283147873	0.005299334348374004
141.72972972972974	0.01986667542581206	0.0040336086516232755	0.0206102135662063	0.004804764712152684	0.018151771782505644	0.005282903433300685
141.82982982982983	0.019820547181966967	0.004022106616233728	0.02053977948107286	0.004787795241770368	0.018063158721735053	0.005266446598362812
141.92992992992993	0.019774302084935018	0.004010520973922342	0.020469357062939626	0.004770778340320861	0.017974782124243003	0.005249964997857911
142.03003003003005	0.019727942203362957	0.003998853107296812	0.02039894853125076	0.004753715672952652	0.017886643983920442	0.005233459768042174
142.13013013013014	0.019681469600219055	0.0039871043950082865	0.020328556090457004	0.004736608894277295	0.01779874626521557	0.005216932027222282
142.23023023023023	0.019634886332666336	0.003975276211641352	0.020258181929970167	0.004719459648277035	0.017711090903208927	0.005200382875850674
142.33033033033033	0.019588194451937754	0.003963369927605714	0.020187828224119922	0.004702269568214812	0.01762367980369145	0.005183813396624321
142.43043043043042	0.019541396003212867	0.003951386909029352	0.0201174971321118	0.0046850402765468	0.01753651484324446	0.005167224654586905
142.53053053053054	0.01949449302549626	0.003939328517653149	0.02004719079798722	0.0046677733848371344	0.017449597869322177	0.00515061769723426
142.63063063063063	0.019447487551497625	0.0039271961107271176	0.019976911350585012	0.004650470493675127	0.017362930700336506	0.005133993554623069
142.73073073073073	0.01940038160751345	0.003914991040908031	0.019906660903504726	0.004633133192594606	0.017276515125743987	0.005117353239482654
142.83083083083085	0.01935317721331048	0.0039027146561586845	0.019836441555071513	0.004615763059995798	0.017190352906135048	0.005100697747329934
142.93093093093094	0.019305876382010822	0.0038903682996486062	0.01976625538830279	0.004598361663069331	0.0171044457733255	0.005084028056587309
143.03103103103103	0.019258481119978715	0.0038779533096563326	0.019696104470876434	0.004580930557722567	0.017018795430450102	0.005067345128703489
143.13113113113113	0.019210993426708897	0.0038654710194731363	0.019625990855100615	0.004563471288508132	0.016933403552058246	0.005050649908277155
143.23123123123122	0.019163415294716855	0.003852922757308388	0.019555916577885323	0.004545985388554793	0.016848271784211877	0.005033943323183404
143.33133133133134	0.01911574870943048	0.003840309846196278	0.019485883660715516	0.004528474379500343	0.016763401744585356	0.0050172262847028495
143.43143143143143	0.01906799564908367	0.0038276336039042395	0.019415894109625725	0.004510939771426951	0.016678795022567427	0.005000499687653422
143.53153153153153	0.019020158084611338	0.003814895342842694	0.01934594991517639	0.004493383062798375	0.016594453179365115	0.004983764410524543
143.63163163163165	0.018972237979546305	0.003802096369976484	0.019276053052431703	0.004475805740399598	0.016510377748109678	0.004967021315613914
143.73173173173174	0.018924237289917756	0.0037892379867376846	0.019206205480939105	0.004458209279278397	0.016426570233964533	0.0049502712491665815
143.83183183183183	0.018876157964151357	0.0037763214889400334	0.019136409144710154	0.0044405951426891585	0.016343032114234907	0.004933515041516351
143.93193193193193	0.018828001942971066	0.0037633481666947566	0.019066665972203113	0.004422964782038702	0.016259764838479577	0.004916753507229387
144.03203203203202	0.018779771159302634	0.0037503193043280326	0.018996977876306966	0.0044053196368342646	0.016176769828624336	0.004899987445250008
144.13213213213214	0.01873146753817868	0.003737236180299818	0.01892734675432702	0.00438766113463341	0.016094048479077326	0.004883217639048474
144.23223223223223	0.018683092996645535	0.003724100067124288	0.018857774487971983	0.004369990690996103	0.016011602156846206	0.004866444856770827
144.33233233233233	0.01863464944367161	0.003710912231291717	0.018788262943342463	0.004352309709438724	0.01592943220165687	0.004849669851390619
144.43243243243245	0.018586138780057472	0.003697673933191852	0.018718813970921053	0.004334619581390072	0.01584753992607412	0.004832893360862429
144.53253253253254	0.018537562898347668	0.0036843864270387928	0.018649429405563845	0.004316921686149446	0.01576592661562395	0.004816116108277267
144.63263263263264	0.018488923682743998	0.0036710509607973795	0.01858011106649336	0.004299217390846531	0.01568459352891741	0.004799338802019471
144.73273273273273	0.018440223009020502	0.0036576687761109535	0.018510860757292982	0.004281508050403279	0.01560354189777619	0.004782562135925356
144.83283283283282	0.018391462744440205	0.003644241108230784	0.018441680265902802	0.0042637950074978	0.015522772927359816	0.004765786789443328
144.93293293293294	0.018342644747673238	0.00363076918594677	0.018372571364616806	0.004246079592529971	0.015442287796294286	0.004749013427795443
145.03303303303304	0.018293770868716884	0.0036172542315197707	0.01830353581008166	0.004228363123589122	0.015362087656802472	0.004732242702140392
145.13313313313313	0.018244842948816935	0.0036036974606152425	0.01823457534329667	0.004210646906423333	0.015282173634835736	0.004715475249737688
145.23323323323325	0.018195862820390866	0.0035901000822385083	0.018165691689615134	0.004192932234410843	0.015202546830207197	0.004698711694113171
145.33333333333334	0.018146832306952607	0.003576463298671319	0.018096886558747353	0.004175220388533042	0.015123208316726549	0.0046819526452256295
145.43343343343344	0.018097753223038752	0.0035627883054099784	0.018028161644764593	0.004157512637349379	0.015044159142335973	0.0046651986996344525
145.53353353353353	0.01804862737413658	0.00354907629110482	0.01795951862610462	0.004139810236974021	0.014965400329247706	0.004648450440668371
145.63363363363362	0.017999456556613495	0.0035353284375012287	0.017890959165578584	0.0041221144310542735	0.014886932874082914	0.004631708438595033
145.73373373373374	0.017950242557648134	0.0035215459193819057	0.017822484910379025	0.004104426450750674	0.014808757748011726	0.004614973250791496
145.83383383383384	0.017900987155163077	0.0035077299045108276	0.017754097492089484	0.004086747514718943	0.01473087589689487	0.004598245421915507
145.93393393393393	0.017851692117759013	0.003493881553578353	0.017685798526695017	0.004069078829093485	0.01465328824142617	0.004581525484077438
146.03403403403405	0.017802359204650522	0.0034800020201478914	0.017617589614594295	0.00405142158747259	0.014575995677276622	0.004564813957012874
146.13413413413414	0.01775299016560357	0.003466092450603952	0.017549472340612934	0.0040337769709054136	0.014498999075239572	0.004548111348255871
146.23423423423424	0.017703586740874182	0.0034521539841015324	0.017481448274017864	0.004016146147880386	0.014422299281376954	0.0045314181533125195
146.33433433433433	0.01765415066114908	0.003438187752517006	0.017413518968533104	0.003998530274315476	0.014345897117166764	0.004514734855835167
146.43443443443442	0.017604683647487556	0.0034241948804002277	0.017345685962356784	0.003980930493549805	0.014269793379651716	0.004498061927796781
146.53453453453454	0.017555187411264973	0.0034101764849281957	0.01727795077817922	0.00396334793633707	0.01419398884158883	0.004481399829665796
146.63463463463464	0.01750566365411784	0.0033961336758599513	0.017210314923202432	0.003945783720840326	0.014118484251600283	0.004464749010581067
146.73473473473473	0.01745611406789027	0.003382067555492874	0.01714277988916051	0.003928238952628472	0.014043280334325026	0.004448109908527026
146.83483483483485	0.017406540334582016	0.0033679792186203207	0.017075347152341422	0.003910714724674088	0.013968377790571605	0.0044314829505089385
146.93493493493494	0.017356944126298054	0.0033538697524906624	0.017008018173609956	0.0038932121173529503	0.013893777297471993	0.004414868552728186
147.03503503503504	0.01730732710519949	0.0033397402367675577	0.016940794398431564	0.003875732198444879	0.013819479508636072	0.004398267120757513
147.13513513513513	0.017257690923456085	0.003325591743491625	0.016873677256897632	0.003858276023136102	0.01374548505430737	0.00438167904971618
147.23523523523522	0.017208037223200225	0.003311425337043398	0.016806668163751717	0.0038408446340230814	0.01367179454151951	0.0043651047244449796
147.33533533533534	0.01715836763648226	0.00329724207410764	0.01673976851841686	0.00382343906111773	0.013598408554253523	0.004348544519681
147.43543543543544	0.01710868378522744	0.0032830430036388664	0.016672979705024127	0.003806060321854038	0.013525327653596113	0.004331998800232145
147.53553553553553	0.01705898728119411	0.0032688291668282474	0.01660630309244199	0.0037887094210960815	0.01345255237789848	0.004315467921151297
147.63563563563565	0.01700927972593348	0.003254601597071741	0.016539740034307023	0.003771387351147394	0.013380083242936198	0.004298952227910089
147.73573573573574	0.016959562710750817	0.003240361319939538	0.016473291869055526	0.003754095091761736	0.013307920742069738	0.004282452056572254
147.83583583583584	0.016909837816667862	0.0032261093531467033	0.016406959919956148	0.0037368336101550243	0.013236065346405614	0.004265967733966385
147.93593593593593	0.016860106614386947	0.003211846706525176	0.016340745495143576	0.003719603861018865	0.013164517504958374	0.004249499577858246
148.03603603603602	0.016810370664256176	0.0031975743819968845	0.016274649887653245	0.0037024067865350277	0.013093277644813162	0.004233047897122378
148.13613613613614	0.01676063151623628	0.0031832933735482464	0.016208674375457057	0.003685243316391491	0.013022346171289022	0.0042166129919130576
148.23623623623624	0.01671089070986867	0.00316900466720574	0.01614282022150003	0.0036681143677995466	0.012951723468102734	0.004200195153834573
148.33633633633633	0.016661149774244897	0.0031547092410128263	0.016077088673737888	0.003651020845512278	0.012881409897533239	0.004183794666110668
148.43643643643645	0.016611410227977425	0.003140408065007966	0.01601148096517573	0.0036339636418440866	0.012811405800586699	0.004167411803753179
148.53653653653654	0.016561673579171876	0.0031261021012039415	0.015945998313907563	0.003616943636691636	0.012741711497162116	0.004151046833729852
148.63663663663664	0.01651194132540041	0.0031117923035682534	0.015880641923156667	0.0035999616975557797	0.012672327286217271	0.004134700015131165
148.73673673673673	0.01646221495367659	0.0030974796180047934	0.015815412981317084	0.0035830186795648006	0.01260325344593544	0.004118371599336225
148.83683683683682	0.016412495940431465	0.003083164982336582	0.015750312661995853	0.003566115425498645	0.012534490233892361	0.004102061830177648
148.93693693693695	0.016362785751491	0.00306884932628978	0.01568534212405612	0.0035492527658145074	0.012466037887223693	0.004085770944105389
149.03703703703704	0.016313085842054785	0.003054533571478775	0.015620502511661334	0.003532431518673316	0.012397896622793036	0.004069499170349488
149.13713713713713	0.016263397656675956	0.0030402186313923498	0.015555794954319984	0.003515652489967392	0.012330066637360077	0.004053246731081599
149.23723723723725	0.01621372262924248	0.0030259054113811095	0.015491220566931389	0.0034989164733492594	0.012262548107749268	0.004037013841575447
149.33733733733735	0.01616406218295966	0.0030115948086459057	0.015426780449832398	0.0034822242502614057	0.012195341191018961	0.004020800710365981
149.43743743743744	0.016114417730333844	0.002997287712227445	0.015362475688844645	0.0034655765899671773	0.012128446024630547	0.00400460753940734
149.53753753753753	0.016064790673157397	0.0029829850029969044	0.015298307355322867	0.0034489742495826246	0.012061862726618222	0.00398843452422939
149.63763763763762	0.01601518240249493	0.0029686875536477286	0.015234276506203874	0.0034324179741094746	0.011995591395758775	0.0039722818540931445
149.73773773773775	0.015965594298670647	0.00295439622868843	0.015170384184056319	0.0034159084964689953	0.011929632111741773	0.003956149712144573
149.83783783783784	0.015916027731257054	0.002940111884436441	0.015106631417131413	0.0033994465375368848	0.011863984935340008	0.003940038275567218
149.93793793793793	0.015866484059064604	0.002925835369013075	0.01504301921941405	0.003383032806179149	0.011798649908579937	0.00392394771573322
150.03803803803805	0.015816964630132782	0.002911567522339494	0.014979548591551324	0.0033666679988936603	0.011733627050268156	0.003907878200772807
150.13813813813815	0.015767470781722196	0.002897309176133689	0.014916220558366854	0.003350352782865322	0.011668916157627133	0.003891829999547181
150.23823823823824	0.015718003840307856	0.002883061153908497	0.014853036182445371	0.0033340877894515236	0.011604516734754522	0.0038758035211520925
150.33833833833833	0.0156685651215736	0.0028688242709706034	0.014789996514961865	0.0033178736361885964	0.011540428253674136	0.0038597991801254425
150.43843843843842	0.015619155930407674	0.002854599334420574	0.014727102591920171	0.0033017109285493626	0.011476650174732464	0.0038438173859906854
150.53853853853855	0.015569777560899351	0.0028403871431538358	0.014664355434210331	0.003285600259987515	0.01141318194676061	0.0038278585433068153
150.63863863863864	0.015520431296336836	0.0028261884878626655	0.014601756047666834	0.0032695422119832234	0.011350023007235602	0.0038119230517179464
150.73873873873873	0.015471118409205977	0.002812004151039091	0.014539305423127515	0.00325353735408977	0.011287172782440878	0.0037960113060021804
150.83883883883885	0.015421840161190333	0.0027978349069787845	0.014477004536493336	0.0032375862439814346	0.011224630687626158	0.0037801236961201453
150.93893893893895	0.015372597803172204	0.0027836815217858668	0.014414854348789006	0.0032216894275024005	0.01116239612716666	0.0037642606072628352
151.03903903903904	0.015323392575234681	0.002769544753378674	0.014352855806224092	0.003205847438716853	0.011100468494721315	0.0037484224198990374
151.13913913913913	0.015274225706664767	0.002755425351496377	0.014291009840255126	0.003190060799960035	0.011038847173390525	0.0037326095098221173
151.23923923923923	0.015225098415957648	0.002741324057706612	0.014229317367648353	0.0031743300218905132	0.010977531535873056	0.003716822248196377
151.33933933933935	0.015176011910821748	0.0027272416054138606	0.014167779290543128	0.0031586556035433405	0.010916520944622117	0.00370106100160275
151.43943943943944	0.015126967388185104	0.0027131787198688495	0.014106396496516117	0.0031430380323844366	0.010855814752000797	0.0036853261320840915
151.53953953953953	0.015077966034202429	0.002699136118178737	0.014045169858646029	0.003127477784365821	0.010795412300436543	0.0036696179971898247
151.63963963963965	0.01502900902426338	0.002685114509318182	0.013984100235579167	0.003111975323981972	0.010735312922575012	0.003653936950020103
151.73973973973975	0.01498009752300175	0.002671114594141274	0.013923188471595575	0.0030965311043271385	0.010675515941433076	0.0036382833392694333
151.83983983983984	0.014931232684305549	0.0026571370653942937	0.013862435396675792	0.0030811455671536387	0.01061602067055097	0.0036226575092697523
151.93993993993993	0.014882415651328145	0.002643182607729262	0.01380184182656824	0.0030658191429311222	0.01055682641414366	0.003607059800032957
152.04004004004003	0.014833647556500282	0.002629251897718389	0.01374140856285728	0.0030505522509068276	0.01049793246725142	0.003591490547292959
152.14014014014015	0.014784929521542992	0.0026153456038692027	0.013681136393031819	0.0030353452991666724	0.010439338115889539	0.0035759500825471103
152.24024024024024	0.014736262657481581	0.002601464386640622	0.013621026090554537	0.0030201986846974532	0.010381042637197238	0.00356043873309723
152.34034034034033	0.014687648064660313	0.0025876088984596477	0.013561078414931574	0.0030051127934497836	0.010323045299585618	0.0035449568220899796
152.44044044044045	0.014639086832758096	0.002573779783738966	0.013501294111782957	0.0029900880004020193	0.010265345362884933	0.0035295046685568008
152.54054054054055	0.014590580040805112	0.0025599776788952115	0.013441673912913442	0.002975124669625095	0.010207942078490897	0.003514082587453296
152.64064064064064	0.014542128757200153	0.002546203212368007	0.01338221853638392	0.0029602231543481633	0.010150834689510134	0.003498690889698095
152.74074074074073	0.014493734039728924	0.0025324570046397436	0.013322928686583333	0.0029453837970251275	0.010094022430904761	0.003483329882211207
152.84084084084083	0.014445396935583214	0.0025187396682561257	0.013263805054301133	0.002930606929402114	0.010037504529636126	0.0034679998679518855
152.94094094094095	0.014397118481380792	0.0025050518078473232	0.01320484831680015	0.002915892872585626	0.009981280204807595	0.0034527011459559442
153.04104104104104	0.014348899703186261	0.0024913940201499347	0.013146059137890156	0.002901241937111619	0.009925348667806621	0.0034374340113726047
153.14114114114113	0.014300741616532588	0.0024777668940295676	0.0130874381680015	0.0028866544230154194	0.009869709122445584	0.00342219875550083
153.24124124124126	0.014252645226443483	0.002464171010504123	0.013028986044259633	0.0028721306199023067	0.009814360765102111	0.003406995665825146
153.34134134134135	0.014204611527456685	0.0024506069427678023	0.01297070339055979	0.0028576708070191218	0.00975930278485824	0.003391825026051037
153.44144144144144	0.014156641503647744	0.0024370752562156237	0.012912590817642181	0.002843275253326336	0.009704534363638745	0.0033766871161397313
153.54154154154153	0.01410873612865487	0.002423576508468783	0.012854648923167648	0.0028289442175712014	0.00965005467634857	0.0033615822123426566
153.64164164164163	0.014060896365704328	0.0024101112494004434	0.012796878291793663	0.0028146779483614096	0.00959586289100933	0.0033465105872352735
153.74174174174175	0.01401312316763666	0.0023966800211623514	0.012739279495250692	0.0028004766842396854	0.00954195816889481	0.003331472509750565
153.84184184184184	0.013965417476933643	0.0023832833582118932	0.012681853092419114	0.002786340653758934	0.009488339664665732	0.0033164682452119444
153.94194194194193	0.013917780225745862	0.0023699217873398588	0.012624599629406225	0.0027722700755582275	0.00943500652650332	0.0033014980553657835
154.04204204204206	0.0138702123359211	0.002356595827698739	0.012567519639623806	0.0027582651584394722	0.009381957896242112	0.0032865621984134266
154.14214214214215	0.013822714719033458	0.002343305990831673	0.012510613643866096	0.002744326101444738	0.00932919290950189	0.0032716609290428
154.24224224224224	0.013775288276412927	0.00233005278070186	0.012453882150387775	0.002730453093934279	0.009276710695818374	0.0032567944984595296
154.34234234234233	0.013727933899175903	0.002316836693722653	0.012397325654982623	0.0027166463156652765	0.009224510378773294	0.0032419631544176536
154.44244244244243	0.01368065246825619	0.0023036582187880832	0.012340944641062277	0.002702905936871163	0.009172591076123318	0.003227167141249864
154.54254254254255	0.013633444854436702	0.0022905178373040045	0.012284739579735346	0.0026892321183416444	0.009120951899928068	0.003212406699897348
154.64264264264264	0.01358631191838186	0.0022774160232197317	0.012228710929886867	0.0026756250115033604	0.009069591956677253	0.0031976820679391928
154.74274274274273	0.013539254510670472	0.0022643532430602076	0.012172859138257901	0.002662084758501146	0.009018510347416698	0.003182993479621368
154.84284284284286	0.013492273471829325	0.0022513299559586324	0.012117184639525453	0.0026486114922799064	0.008967706167873481	0.0031683411658852884
154.94294294294295	0.013445369632367431	0.002238346613689709	0.012061687856382806	0.002635205336667127	0.008917178508580247	0.003153725354395992
155.04304304304304	0.01339854381281071	0.0022254036607031727	0.012006369199619765	0.0026218664064559176	0.008866926454998246	0.0031391462695698827
155.14314314314316	0.013351796823737397	0.002212501534157978	0.011951229068203385	0.0026085948074887097	0.008816949087639659	0.0031246041326021177
155.24324324324326	0.013305129465813952	0.002199640663956914	0.011896267849358938	0.002595390636741446	0.008767245482188926	0.003110099161493573
155.34334334334335	0.013258542529831501	0.0021868214727815694	0.011841485918650821	0.002582253982408361	0.008717814709622912	0.0030956315710774303
155.44344344344344	0.013212036796742928	0.002174044376127826	0.01178688364006395	0.002569184923987313	0.008668655836330325	0.003081201573045397
155.54354354354354	0.01316561303770036	0.0021613097823418538	0.011732461366085202	0.002556183532365645	0.008619767924230038	0.0030668093759735593
155.64364364364366	0.013119272014093315	0.0021486180926563406	0.011678219437785036	0.0025432498699065236	0.008571150030888444	0.0030524551853478464
155.74374374374375	0.01307301447758731	0.002135969701227333	0.01162415818489932	0.0025303839905358796	0.008522801209635862	0.0030381392035891655
155.84384384384384	0.013026841170162918	0.00212336499517133	0.011570277925911289	0.0025175859398297138	0.008474720509681946	0.0030238616300781573
155.94394394394396	0.012980752824155395	0.002110804354602868	0.011516578968133585	0.0025048557551020176	0.008426906976230065	0.0030096226611796154
156.04404404404406	0.012934750162294794	0.0020982881526724747	0.01146306160779064	0.002492193465493084	0.008379359650590857	0.0029954224902665806
156.14414414414415	0.01288883389774648	0.0020858167556049084	0.011409726130100871	0.0024795990920583005	0.008332077570294565	0.002981261307744071
156.24424424424424	0.012843004734152171	0.0020733905227378942	0.011356572809359249	0.0024670726478574073	0.00828505976920259	0.002967139301072503
156.34434434434434	0.01279726336567141	0.002061009806561139	0.011303601909019887	0.002454614138044157	0.008238305277617998	0.0029530566547907974
156.44444444444446	0.012751610477023478	0.0020486749527556993	0.011250813681778658	0.002442223559956454	0.008191813122394968	0.0029390135505391575
156.54454454454455	0.012706046743529775	0.002036386300233675	0.011198208369656036	0.0024299009032068266	0.008145582327047433	0.0029250101670815322
156.64464464464464	0.012660572831156527	0.0020241441811782975	0.011145786204079878	0.002417646149773377	0.00809961191185652	0.0029110466803278015
156.74474474474476	0.012615189396557994	0.0020119489210841954	0.011093547405968289	0.002405459274091049	0.008053900893977147	0.0028971232633556118
156.84484484484486	0.01256989708712011	0.0019998008387981736	0.011041492185812704	0.0023933402431433604	0.008008448287543666	0.002883240086432027
156.94494494494495	0.012524696541004342	0.001987700246560071	0.010989620743760788	0.002381289016554347	0.007963253103774376	0.0028693973170347436
157.04504504504504	0.01247958838719215	0.0019756474500440616	0.010937933269699494	0.0023693055466810385	0.007918314351075175	0.00285559511987317
157.14514514514514	0.01243457324552966	0.0019636427484001837	0.010886429943338206	0.002357389778706114	0.007873631035142234	0.0028418336569091427
157.24524524524526	0.012389651726772775	0.0019516864342961227	0.01083511093429176	0.002345541650730961	0.007829202159063594	0.0028281130873774162
157.34534534534535	0.01234482443263263	0.0019397787939592903	0.010783976402163597	0.0023337610938690386	0.00778502672341989	0.0028144335678058833
157.44544544544544	0.012300091955821345	0.001927920107219175	0.010733026496628863	0.0023220480323394967	0.007741103726384039	0.002800795252035544
157.54554554554556	0.01225545488009815	0.0019161106475498136	0.010682261357517476	0.002310402383561084	0.007697432163819932	0.0027871982912401967
157.64564564564566	0.012210913780315904	0.0019043506821127352	0.010631681114897307	0.002298824058246408	0.007654011029380252	0.0027736428339459685
157.74574574574575	0.012166469222467734	0.0018926404717998476	0.010581285889157152	0.0022873129604962824	0.007610839314603177	0.0027601290260504895
157.84584584584584	0.012122121763734194	0.001880980271276777	0.01053107579108981	0.0022758689878944853	0.007567916009008215	0.0027466570108419363
157.94594594594594	0.01207787195253059	0.0018693703290263075	0.010481050921975089	0.002264492031602645	0.00752524010019103	0.002733226929017814
158.04604604604606	0.012033720328554641	0.0018578108873920137	0.010431211373662732	0.00225318197645534	0.007482810573917295	0.002719838918703511
158.14614614614615	0.01198966742283443	0.0018463021826221684	0.010381557228655372	0.002241938701055446	0.0074406264142156285	0.0027064931154706555
158.24624624624624	0.01194571375777653	0.0018348444449137564	0.010332088560191266	0.0022307620778696203	0.007398686603469451	0.002693189652355244
158.34634634634637	0.011901859847214537	0.0018234378984566778	0.01028280543232712	0.0022196519733239605	0.007356990122507987	0.0026799286598755885
158.44644644644646	0.011858106196457784	0.0018120827614782021	0.010233707900020804	0.002208608247899842	0.007315535950696313	0.0026667102660500757
158.54654654654655	0.011814453302340214	0.001800779246287446	0.010184796009213863	0.0021976307562298456	0.007274323066024321	0.0026535345964146745
158.64664664664664	0.01177090165326968	0.001789527559320131	0.010136069796914057	0.00218671934719388	0.007233350445194849	0.002640401774040346
158.74674674674674	0.01172745172927725	0.001778327901183421	0.010087529291277774	0.0021758738640153172	0.007192617063710815	0.0026273119195501984
158.84684684684686	0.011684104002066913	0.0017671804667009306	0.01003917451169229	0.0021650941443573063	0.007152121895961382	0.002614265151136502
158.94694694694695	0.011640858935065442	0.0017560854449578242	0.009991005468858038	0.0021543800204190987	0.0071118639153072635	0.002601261584577535
159.04704704704704	0.011597716983472343	0.0017450430193460785	0.009943022164870498	0.0021437313190324934	0.007071842094164879	0.00258830133325424
159.14714714714717	0.011554678594310175	0.0017340533676098342	0.00989522459330224	0.002133147861758262	0.007032055404089802	0.002575384508166732
159.24724724724726	0.011511744206474958	0.0017231166618908948	0.00984761273928472	0.0021226294649826553	0.0069925028158591635	0.00256251121795069
159.34734734734735	0.011468914250786723	0.0017122330687742889	0.009800186579589821	0.002112175940013906	0.00695318329955304	0.0025496815688935133
159.44744744744744	0.011426189150040338	0.0017014027493338852	0.009752946082711433	0.0021017870931786782	0.006914095824635059	0.002536895664950403
159.54754754754754	0.01138356931905637	0.0016906258591782575	0.009705891208946773	0.002091462725918595	0.0068752393600319825	0.0025241536077602925
159.64764764764766	0.011341055164732248	0.0016799025484963842	0.009659021910477466	0.002081202634886659	0.006836612874212314	0.002511455496661596
159.74774774774775	0.011298647086093436	0.0016692329621036993	0.00961233813145073	0.0020710066120436244	0.006798215335264192	0.0024988014287079044
159.84784784784785	0.01125634547434479	0.0016586172394879107	0.009565839808059999	0.0020608744447543014	0.006760045710972047	0.0024861914986834596
159.94794794794797	0.011214150712922057	0.0016480555148551792	0.009519526868625694	0.0020508059158837982	0.006722102968892628	0.00247362579911857
160.04804804804806	0.011172063177543538	0.001637547917176103	0.009473399233675607	0.0020408008038936606	0.00668438607642993	0.002461104420304929
160.14814814814815	0.011130083236261738	0.0016270945702318842	0.009427456816025236	0.002030858882937803	0.006646894000909336	0.00244862745031071
160.24824824824825	0.011088211249515291	0.001616695592660494	0.009381699520857722	0.0020209799229584597	0.006609625709650715	0.0024361949749956906
160.34834834834834	0.011046447570180801	0.0016063510980028808	0.009336127245803818	0.0020111636897818036	0.006572580170040763	0.0024238070780261602
160.44844844844846	0.011004792543624981	0.001596061194749178	0.009290739881021422	0.00200140994521355	0.0065357563496043205	0.002411463840889779
160.54854854854855	0.010963246507756715	0.0015858259863849866	0.009245537309275135	0.00199171844713424	0.006499153216074929	0.002399165342910356
160.64864864864865	0.010921809793079234	0.0015756455714376044	0.009200519406015305	0.0019820889495944065	0.006462769737464324	0.0023869116612624496
160.74874874874877	0.010880482722742457	0.0015655200435223003	0.009155686039457047	0.0019725212029094875	0.0064266048821311535	0.002374702870985982
160.84884884884886	0.010839265612595277	0.0015554494913886082	0.009111037070659024	0.0019630149537544672	0.006390657618848844	0.002362539045000711
160.94894894894895	0.010798158771237978	0.0015454339989665637	0.009066572353601903	0.001953569945258283	0.006354926916872492	0.0023504202541206024
161.04904904904905	0.01075716250007467	0.0015354736454129929	0.009022291735266585	0.0019441859170979616	0.006319411746004916	0.002338346567068174
161.14914914914914	0.01071627709336582	0.0015255685051577053	0.008978195055712195	0.0019348626055924701	0.006284111076661843	0.002326318050488724
161.24924924924926	0.010675502838280723	0.0015157186479497564	0.008934282148153887	0.0019255997437961558	0.006249023879936268	0.0023143347689644914
161.34934934934935	0.010634840014950166	0.0015059241389036174	0.008890552839040255	0.0019163970615920347	0.006214149127661859	0.0023023967850287867
161.44944944944945	0.01059428889651892	0.0014961850385453376	0.008847006948130601	0.0019072542857845327	0.006179485792475602	0.0022905041591799857
161.54954954954957	0.01055384974919843	0.0014865014028586478	0.008803644288571815	0.001898171140192026	0.006145032847879482	0.002278656949895526
161.64964964964966	0.010513522832319433	0.0014768732833310488	0.008760464666975151	0.001889147345738871	0.006110789268301466	0.002266855213645816
161.74974974974975	0.010473308398384583	0.0014673007269998435	0.008717467883492532	0.0018801826205471243	0.006076754029155486	0.002255099004908086
161.84984984984985	0.010433206693121058	0.0014577837764980783	0.008674653731892693	0.0018712766800277674	0.0060429261069006755	0.00224338837618017
161.94994994994994	0.010393217955533277	0.0014483224701004735	0.008632021999636976	0.00186242923697158	0.006009304479099718	0.0022317233779942875
162.05005005005006	0.010353342417955477	0.0014389168417692647	0.008589572467954948	0.0018536400016394554	0.005975888124476453	0.0022201040589307284
162.15015015015015	0.010313580306104348	0.0014295669211999863	0.008547304911919528	0.001844908681852353	0.005942676022972543	0.0022085304656314954
162.25025025025025	0.010273931839131622	0.0014202727338671322	0.008505219100521972	0.001836234983080669	0.005909667155803364	0.002197002642813944
162.35035035035037	0.010234397229676614	0.0014110343010698204	0.00846331479674651	0.0018276186085331417	0.005876860505513126	0.0021855206332843193
162.45045045045046	0.010194976683918819	0.001401851639977315	0.00842159175764468	0.0018190592592452516	0.005844255056029131	0.002174084477951339
162.55055055055055	0.010155670401630346	0.0013927247636744463	0.008380049734409284	0.00181055663416703	0.005811849792715207	0.0021626942158396254
162.65065065065065	0.01011647857622842	0.0013836536812070034	0.008338688472448116	0.0018021104302503748	0.005779643702424391	0.0021513498841032315
162.75075075075074	0.010077401394827774	0.001374638397626947	0.008297507711457356	0.001793720342535719	0.005747635773550803	0.002140051518039032
162.85085085085086	0.010038439038293	0.00136567891403759	0.00825650718549456	0.0017853860642381774	0.005715824996080677	0.002128799151100141
162.95095095095095	0.009999591681290868	0.0013567752276386312	0.008215686623051489	0.0017771072868330235	0.005684210361642719	0.0021175928149092943
163.05105105105105	0.00996085949234256	0.001347927331771047	0.008175045747126394	0.0017688837001405965	0.005652790863557531	0.002106432539272189
163.15115115115117	0.009922242633875783	0.0013391352159619861	0.008134584275296114	0.001760714992410539	0.005621565496886364	0.002095318352190815
163.25125125125126	0.009883741262277005	0.0013303988659694108	0.008094301919787855	0.0017526008504054132	0.0055905332584791165	0.002084250279876776
163.35135135135135	0.00984535552794328	0.0013217182638266432	0.008054198387550478	0.0017445409594835468	0.005559693147021449	0.0020732283467645375
163.45145145145145	0.009807085575334343	0.001313093387886874	0.008014273380325624	0.0017365350036813408	0.005529044163081271	0.002062252575524729
163.55155155155154	0.009768931543024401	0.0013045242128674256	0.007974526594718374	0.00172858266579476	0.005498585309154386	0.002051322987077391
163.65165165165166	0.00973089356375386	0.0012960107098939364	0.007934957722267552	0.0017206836274601678	0.005468315589709386	0.002040439600605192
163.75175175175175	0.009692971764481074	0.0012875528465444083	0.007895566449515825	0.0017128375692343893	0.005438234011231899	0.0020296024335666706
163.85185185185185	0.009655166266433843	0.0012791505868930929	0.00785635245807924	0.001705044170674073	0.005408339582267944	0.0020188115017094445
163.95195195195197	0.009617477185160846	0.001270803891554182	0.007817315424716543	0.001697303110414215	0.005378631313466661	0.002008066819083381
164.05205205205206	0.009579904630583107	0.0012625127177255174	0.007778455021398134	0.00168961406624605	0.005349108217622313	0.001997368398053842
164.15215215215215	0.009542448707045105	0.0012542770192319136	0.0077397709153745635	0.0016819767151939737	0.005319769309715469	0.0019867162493148005
164.25225225225225	0.009505109513365969	0.0012460967465685027	0.007701262769244754	0.001674390733591826	0.005290613606953556	0.0019761103819020713
164.35235235235234	0.00946788714289045	0.0012379718469438398	0.00766293024102386	0.0016668557971582457	0.005261640128810701	0.001965550803206435
164.45245245245246	0.00943078168353983	0.001229902264322836	0.007624772984210639	0.0016593715810712835	0.0052328478970667695	0.0019550375189868172
164.55255255255256	0.009393793217862642	0.0012218879394696016	0.00758679064785464	0.0016519377600421176	0.005204235935845829	0.0019445705333834638
164.65265265265265	0.009356921823085278	0.0012139288099900112	0.007548982876622824	0.0016445540083879367	0.005175803271653814	0.0019341498489310533
164.75275275275277	0.009320167571162472	0.0012060248103741757	0.0075113493108659194	0.0016372200001039715	0.005147548933415524	0.0019237754665718727
164.85285285285286	0.009283530528827685	0.0011981758720386896	0.007473889586684447	0.001629935408934633	0.005119471952511015	0.0019134473856689698
164.95295295295296	0.009247010757643236	0.0011903819233687399	0.0074366033359941595	0.0016226999084437942	0.0050915713628111444	0.0019031656040192852
165.05305305305305	0.009210608314050392	0.0011826428897600307	0.0073994901865913265	0.0016155131720841586	0.005063846200712599	0.0018929301178667963
165.15315315315314	0.009174323249419237	0.0011749586936604202	0.00736254976221753	0.0016083748732656858	0.005036295505172184	0.001882740921915672
165.25325325325326	0.00913815561009845	0.0011673292546115627	0.007325781682624056	0.0016012846854231864	0.005008918317740439	0.0018725980093434087
165.35335335335336	0.009102105437464878	0.0011597544892901802	0.007289185563635943	0.0015942422820829278	0.004981713682594615	0.0018625013718139801
165.45345345345345	0.009066172767972985	0.0011522343115492328	0.00725276101721561	0.001587247336928329	0.004954680646570982	0.0018524509994909764
165.55355355355357	0.00903035763320404	0.0011447686324588457	0.007216507651526126	0.0015802995238646646	0.004927818259196515	0.0018424468810507425
165.65365365365366	0.008994660059915349	0.0011373573603471257	0.007180425070994042	0.0015733985170829484	0.004901125572719897	0.0018324890036955457
165.75375375375376	0.008959080070089043	0.0011300004008406592	0.0071445128763718765	0.0015665439911226784	0.004874601642141919	0.0018225773531666996
165.85385385385385	0.008923617680980947	0.0011226976569048697	0.007108770664800165	0.0015597356209337602	0.004848245525245224	0.0018127119137577256
165.95395395395394	0.008888272905169093	0.0011154490288842107	0.007073198029869148	0.0015529730819373968	0.004822056282623455	0.0018028926683275033
166.05405405405406	0.00885304575060214	0.0011082544145420256	0.007037794561680002	0.0015462560500859876	0.00479603297770972	0.0017931195983134003
166.15415415415416	0.008817936220647641	0.0011011137091003704	0.007002559846905797	0.001539584201922094	0.004770174676804551	0.0017833926837444677
166.25425425425425	0.008782944314140013	0.0010940268052794366	0.0069674934688518635	0.001532957214636332	0.004744480449103109	0.0017737119032545383
166.35435435435437	0.008748070025428413	0.0010869935933369291	0.006932595007515932	0.0015263747661243524	0.004718949366721901	0.0017640772340954242
166.45445445445446	0.00871331334442446	0.0010800139611071165	0.006897864039647784	0.001520014528825411	0.004693580504724862	0.0017544886521500488
166.55455455455456	0.008678674256649622	0.0010730877940397293	0.00686330013880851	0.0015146753508511561	0.0046683729411488165	0.0017449461319456096
166.65465465465465	0.008644152743282538	0.0010662149752385603	0.006828902875429367	0.0015093769697571834	0.004643325757028379	0.0017354496466667213
166.75475475475474	0.008609748781206093	0.0010593953854999712	0.006794671816870237	0.0015041189768308625	0.004618438036420265	0.001725999168168585
166.85485485485486	0.00857546234305434	0.0010526289033510237	0.006760606527477662	0.001498900965180508	0.0045937088664270275	0.001716594666990128
166.95495495495496	0.008541293397259123	0.0010459154050875231	0.006726706568642535	0.0014937225298048086	0.004569137337220234	0.0017072361123671752
167.05505505505505	0.008507241908096598	0.0010392547648117177	0.006692971498857255	0.0014885832676606462	0.004544722542063023	0.0016979234722455663
167.15515515515517	0.008473307835733478	0.0010326468544698836	0.006659400873772607	0.0014834827777292273	0.004520463577332179	0.0016886567132943287
167.25525525525526	0.008439491136273167	0.0010260915438895925	0.006625994246254167	0.0014784206610806041	0.004496359542539588	0.0016794358009188195
167.35535535535536	0.008405791761801555	0.0010195887008167866	0.0065927511664382946	0.0014733965209365032	0.004472409540353169	0.0016702606992738535
167.45545545545545	0.008372209660432676	0.0010131381909526116	0.006559671181787751	0.001468409962731507	0.004448612676617267	0.001661131371276851
167.55555555555554	0.008338744776354174	0.0010067398779900405	0.006526753837146859	0.0014634605941726143	0.004424968060372485	0.0016520477786209603
167.65565565565566	0.00830539704987249	0.001000393623650197	0.006493998674796308	0.0014585480252970679	0.004401474803875005	0.0016430098817881804
167.75575575575576	0.008272166417457925	0.0009940992877185604	0.006461405234507513	0.001453671868528621	0.00437813202261537	0.0016340176400624965
167.85585585585585	0.008239052811789356	0.0009878567280807858	0.006428973053596559	0.0014488317387320426	0.004354938835336735	0.0016250710115429696
167.95595595595597	0.00820605616179882	0.0009816658007583976	0.006396701666977739	0.0014440272532660256	0.004331894364052609	0.0016161699531568332
168.05605605605606	0.008173176392715899	0.0009755263599442155	0.0063645906072167255	0.0014392580320344585	0.0043089977340641	0.0016073144206726136
168.15615615615616	0.008140413426111808	0.0009694382580375371	0.006332639404583232	0.0014345236975360175	0.004286248073976603	0.0015985043687131903
168.25625625625625	0.008107767179943283	0.0009634013456790206	0.006300847587103371	0.001429823874912096	0.00426364451571605	0.0015897397507688557
168.35635635635634	0.008075237568596282	0.0009574154717854472	0.006269214680611522	0.0014251581919931574	0.004241186194544616	0.0015810205192103943
168.45645645645646	0.008042824502929376	0.0009514804835841387	0.00623774020880185	0.0014205262793434018	0.004218872249075963	0.0015723466253021057
168.55655655655656	0.008010527890317051	0.0009455962266471589	0.006206423693279363	0.0014159277703038595	0.00419670182128999	0.0015637180192148484
168.65665665665665	0.00797834763469258	0.0009397625449252892	0.006175264653610563	0.0014113623010338168	0.004174674056547069	0.0015551346500390305
168.75675675675677	0.007946283636590862	0.0009339792807817526	0.006144262607373696	0.0014068295105507129	0.00415278810360185	0.0015465964657976202
168.85685685685687	0.007914335793190914	0.0009282462750256643	0.006113417070208659	0.001402329040768351	0.00413104311461661	0.0015381034134591225
168.95695695695696	0.007882503998358123	0.0009225633669452758	0.006082727555866328	0.001397860536533619	0.0041094382451740494	0.001529655438950508
169.05705705705705	0.00785078814268632	0.0009169303943409191	0.0060521935762576865	0.0013934236456615505	0.004087972654289748	0.0015212524871701684
169.15715715715714	0.007819188113539627	0.0009113471935577847	0.0060218146415023386	0.0013890180189689415	0.004066645504424045	0.0015128945020008275
169.25725725725727	0.0077877037950939395	0.000905813599518363	0.005991590259976799	0.0013846433103062862	0.004045455961493584	0.0015045814263224123
169.35735735735736	0.007756335068378393	0.0009003294457546884	0.005961519938362227	0.0013802991765883158	0.004024403194882318	0.0014963132020249289
169.45745745745745	0.007725081811316347	0.0008948945644403263	0.005931603181691837	0.0013759852778229221	0.004003486377452142	0.0014880897700212826
169.55755755755757	0.0076939438987662645	0.0008895087864221013	0.0059018394933978615	0.0013717012771386273	0.0039827046855530355	0.001479911070260089
169.65765765765767	0.007662921202562406	0.0008841719412515489	0.005872228375358165	0.0013674468408105718	0.00396205729903286	0.0014717770417384465
169.75775775775776	0.00763201359155509	0.0008788838572162273	0.005842769327942332	0.0013632216382850264	0.003941543401246607	0.0014636876225146878
169.85785785785785	0.00760122093165092	0.0008736443613705986	0.005813461850057489	0.0013590253422024374	0.00392116217906535	0.001455642749721073
169.95795795795794	0.007570543085852608	0.0008684532795668462	0.00578430543919364	0.0013548576284190704	0.003900912822884721	0.0014476423595764787
170.05805805805807	0.007539979907295595	0.0008633104277186404	0.005755299586828446	0.001350718171919578	0.0038807945235041236	0.0014396863849505995
170.15815815815816	0.00750953113333813	0.0008582154791831678	0.005726443708339895	0.0013466065849426468	0.003860806424853176	0.0014317747184251508
170.25825825825825	0.0074791964092619	0.0008531679943486895	0.005697737158979657	0.0013425224317912513	0.003840947634770084	0.0014239072209082807
170.35835835835837	0.007448975378571287	0.0008481675336363338	0.005669179293808052	0.0013384652820767834	0.003821217265398838	0.0014160837533044542
170.45845845845847	0.007418867685659052	0.0008432136608234131	0.005640769469471614	0.001334434712215711	0.0038016144343584572	0.001408304177420871
170.55855855855856	0.007388872975801479	0.000838305943023972	0.0056125070442095025	0.0013304303053550647	0.0037821382647178817	0.001400568355939084
170.65865865865865	0.0073589908951536415	0.0008334439506694244	0.00558439137786006	0.0013264516512979019	0.0037627878849710596	0.0013928761523873284
170.75875875875874	0.007329221090744702	0.0008286272574891851	0.005556421831867	0.0013224983464288891	0.0037435624290119004	0.0013852274311134118
170.85885885885887	0.007299563210473306	0.0008238554404914125	0.005528597769285704	0.0013185699936399248	0.0037244610361094038	0.0013776220572582912
170.95895895895896	0.007270016903103081	0.0008191280799438711	0.005500918554789276	0.0013146662022559437	0.003705482850882732	0.0013700598967302522
171.05905905905905	0.007240581818258147	0.0008144447593547649	0.0054733835546744705	0.0013107865879608146	0.003686627023276305	0.0013625408161796696
171.15915915915917	0.00721125760641875	0.0008098050654536991	0.005445992136867618	0.0013069307727233957	0.0036678927085349983	0.0013550646829743693
171.25925925925927	0.007182043918916995	0.0008052085881727149	0.0054187436709303635	0.001303098384723825	0.0036492790671793247	0.0013476313651755757
171.35935935935936	0.00715294040793256	0.0008006549206273422	0.005391637528065305	0.001299289058279939	0.0036307852649806616	0.0013402407315143937
171.45945945945945	0.007123946726488597	0.0007961436590977781	0.005364673081121511	0.001295502433773994	0.003612410472936491	0.0013328926513688744
171.55955955955955	0.007095062528447606	0.0007916744030101136	0.005337849704599991	0.0012917381575795791	0.0035941538672457367	0.0013255869947415883
171.65965965965967	0.0070662874685074265	0.0007872467549175986	0.0053111667746589585	0.0012879958819888068	0.0035760146292840517	0.0013183236322377434
171.75975975975976	0.007037621202197329	0.0007828603204820318	0.005284623669119129	0.001284275265139796	0.0035579919455792537	0.0013111024350438121
171.85985985985985	0.007009063385874092	0.0007785147084551679	0.005258219767468744	0.0012805759709444474	0.003540085007786676	0.001303923274906658
171.95995995995997	0.006980613676718192	0.0007742095306602251	0.005231954450868612	0.0012768976690165218	0.0035222930126646416	0.001296786024113159
172.06006006006007	0.006952271732730145	0.000769944401973444	0.005205827102157029	0.0012732400346000955	0.0035046151620499763	0.0012896905554703078
172.16016016016016	0.006924037212726716	0.0007657189403057316	0.005179837105854527	0.0012696027484983012	0.003487050662833498	0.0012826367422857715
172.26026026026028	0.006895909776337366	0.0007615327665843629	0.005153983848168601	0.001265985497002494	0.003469598726935625	0.0012756244583489282
172.36036036036037	0.006867889084000723	0.0007573855047347364	0.005128266716998289	0.0012623879718217585	0.0034522585712819733	0.001268653577912343
172.46046046046047	0.0068399747969610765	0.0007532767816622538	0.005102685101938668	0.0012588098700128411	0.003435029417779036	0.0012617239756736647
172.56056056056056	0.006812166577264932	0.0007492062272341721	0.005077238394285193	0.001255250893910447	0.003417910493289837	0.0012548355267579714
172.66066066066065	0.006784464087757706	0.0007451734742616434	0.005051925987038088	0.001251710751057997	0.0034009010296097613	0.0012479881067005273
172.76076076076077	0.0067568669920803626	0.000741178158481706	0.005026747274906417	0.0012481891541387977	0.0033840002634422605	0.0012411815914299287
172.86086086086087	0.006729374954666271	0.0007372199185394402	0.005001701654312258	0.0012446858209076753	0.003367207436374758	0.0012344158572516787
172.96096096096096	0.006701987640737915	0.0007332983959701563	0.004976788523394663	0.001241200474123034	0.003350521794854505	0.0012276907808321097
173.06106106106108	0.006674704716303839	0.0007294132351816063	0.004952007282013525	0.001237732841479409	0.0033339425901645027	0.0012210062391827137
173.16116116116117	0.006647525848155573	0.0007255640834363405	0.004927357331753436	0.0012342826555404795	0.00331746907839952	0.0012143621096448285
173.26126126126127	0.006620450703864618	0.0007217505908341071	0.004902838075927327	0.0012308496536725905	0.0033011005204420874	0.0012077582698746844
173.36136136136136	0.006593478951779497	0.0007179724102942737	0.004878448919580121	0.0012274335779787395	0.003284836181938607	0.0012011945978287958
173.46146146146145	0.0065666102610228635	0.0007142291975383965	0.00485418926949219	0.0012240341752330986	0.00326867533327544	0.0011946709717497082
173.56156156156158	0.006539844301488636	0.0007105206110727871	0.004830058534182838	0.0012206511968160178	0.0032526172495551432	0.0011881872701520546
173.66166166166167	0.006513180743839251	0.0007068463121712135	0.004806056123913577	0.0012172843986495909	0.003236661210572658	0.0011817433718089693
173.76176176176176	0.006486619259502892	0.0007032059648575998	0.004782181450691363	0.0012139335411337085	0.003220806500791602	0.001175339155738777
173.86186186186188	0.006460159520670802	0.0006995992358888631	0.004758433928271753	0.0012105983890826626	0.0032050524093206185	0.0011689745011920299
173.96196196196198	0.006433801200294673	0.0006960257947377607	0.004734812972161941	0.0012072787116623	0.0031893982298897535	0.0011626492876388092
174.06206206206207	0.006407543972084069	0.0006924853135758424	0.004711317999623711	0.001203974282327715	0.0031738432608269	0.0011563633947563505
174.16216216216216	0.006381387510503843	0.0006889774672564765	0.004687948429676304	0.0012006848787614883	0.003158386805034294	0.0011501167024169244
174.26226226226225	0.006355331490771702	0.0006855019332979106	0.004664703683099214	0.0011974102828124892	0.003143028169965074	0.0011439090906760212
174.36236236236238	0.006329375588855733	0.000682058391866427	0.004641583182434847	0.001194150280435248	0.003127766667599876	0.0011377404397607766
174.46246246246247	0.006303519481472065	0.0006786465257595659	0.004618586351991156	0.0011909046616298833	0.0031126016144235103	0.0011316106300586967
174.56256256256256	0.006277762846082464	0.0006752660203894075	0.0045957126178441275	0.0011876732203826052	0.0030975323314016722	0.0011255195421065961
174.66266266266268	0.006252105360892055	0.0006719165637659257	0.004572961407840212	0.0011844557546067766	0.0030825581439577116	0.0011194670565798173
174.76276276276278	0.00622654670484711	0.000668597846480423	0.004550332151598694	0.0011812520660845907	0.0030676783819494923	0.0011134530542816826
174.86286286286287	0.0062010865576327765	0.0006653095616890015	0.004527824280513893	0.0011780619604092758	0.0030528923796462435	0.0011074774161331715
174.96296296296296	0.006175724599670959	0.00066205140509616	0.004505437227757406	0.0011748852469279274	0.0030381994757055606	0.0011015400231628473
175.06306306306305	0.006150460512118173	0.0006588230749383864	0.004483170428280112	0.0011717217386848936	0.0030235990131503554	0.0010956407564969824
175.16316316316318	0.006125293976863474	0.000655624271967884	0.0044610233188142724	0.0011685712523657548	0.0030090903393459956	0.0010897794973499229
175.26326326326327	0.006100224676526437	0.0006524546994363385	0.00443899533787537	0.0011654336082419108	0.002994672805977371	0.0010839561270146575
175.36336336336336	0.0060752522944551345	0.0006493140630787365	0.004417085925763978	0.0011623086301157217	0.0029803457690261094	0.0010781705268535762
175.46346346346348	0.0060503765147241675	0.0006462020710972845	0.004395294524567542	0.0011591961452662486	0.002966108588747839	0.0010724225782894536
175.56356356356358	0.006025597022132814	0.0006431184341453844	0.004373620578162029	0.0011560959843956125	0.0029519606296494797	0.0010667121627966126
175.66366366366367	0.006000913502203079	0.0006400628653116767	0.004352063532213527	0.0011530079815758956	0.002937901260466623	0.0010610391618922745
175.76376376376376	0.005976325641177882	0.0006370350801041336	0.004330622834179771	0.001149931974196666	0.0029239298541409693	0.0010554034571281022
175.86386386386386	0.005951833126019277	0.000634034796434273	0.004309297933311595	0.001146867802913085	0.002910045787797832	0.0010498049300819235
175.96396396396398	0.0059274356444066496	0.0006310617346013654	0.004288088280654257	0.001143815311594589	0.002896248442723686	0.001044243462349602
176.06406406406407	0.00590313288473503	0.0006281156172767846	0.004266993329048779	0.0011407743472741769	0.0028825372043438154	0.001038718935537131
176.16416416416416	0.005878924536113359	0.000625196169488381	0.004246012533133087	0.0011377447600982742	0.002868911462199969	0.0010332312312528267
176.26426426426428	0.005854810288362861	0.0006223031186049256	0.004225145349343198	0.0011347264032771885	0.002855370609928144	0.0010277802310997405
176.36436436436435	0.005830789832015418	0.0006194361943206452	0.00420439123591427	0.0011317191330361379	0.0028419140452364067	0.0010223658166681902
176.46446446446447	0.005806862858311942	0.0006165951286398095	0.0041837496528815245	0.0011287228085668762	0.0028285411698827302	0.0010169878695284501
176.56456456456456	0.005783029059200892	0.0006137796558613792	0.004163220062081251	0.0011257372919798872	0.0028152513896530147	0.0010116462712236082
176.66466466466466	0.0057592881273367015	0.0006109895125637416	0.0041428019271515445	0.0011227624482571781	0.0028020441143390353	0.0010063409032625436
176.76476476476478	0.005735639756078272	0.000608224437589509	0.0041224947135331215	0.0011197981452055988	0.0027889187577165575	0.0010010716471130572
176.86486486486487	0.005712083639487579	0.0006054841720303668	0.004102297888470006	0.0011168442534108087	0.0027758747375234926	0.000995838384195139
176.96496496496496	0.005688619472328184	0.0006027684592120209	0.00408221092101012	0.001113900646191751	0.0027629114754380833	0.000990640995874365
177.06506506506508	0.005665246950063852	0.0006000770446791667	0.004062233282005839	0.0011109671995557214	0.002750028397057204	0.000985479363455426
177.16516516516515	0.005641965768857223	0.0005974096761806155	0.004042364444114497	0.001108043792154014	0.0027372249318747214	0.000980353368175793
177.26526526526527	0.005618775625568397	0.0005947661036543252	0.00402260388179871	0.0011051303052380906	0.0027245005132598616	0.0009752628911994788
177.36536536536536	0.005595676217753724	0.000592146079212741	0.004002951071326824	0.0011022266226163723	0.0027118545784357716	0.0009702078136109722
177.46546546546546	0.005572667243664424	0.0005895493571279214	0.003983405490773088	0.001099332630611507	0.0026992865684580085	0.0009662459152786317
177.56556556556558	0.005549748402245399	0.000586975693816983	0.003963966620017885	0.0010964482180182656	0.0026867959281931864	0.0009627487886023576
177.66566566566567	0.005526919393133996	0.0005844248478274507	0.003944633940747896	0.0010935732760619327	0.002674382106297685	0.0009592735228696154
177.76576576576576	0.005504179916658782	0.0005818965798227377	0.003925406936456096	0.0010907076983572728	0.002662044555196374	0.0009558199813201195
177.86586586586589	0.00548152967383839	0.0005793906525677042	0.003906285092441807	0.0010878513808680243	0.0026497827310614716	0.0009523880279608583
177.96596596596595	0.005458968366380398	0.0005769068309142379	0.0038872678958106295	0.0010850042218669403	0.002637596093791452	0.0009489775275612007
178.06606606606607	0.005436495696680127	0.0005744448817869407	0.0038683548354742424	0.001082166121896342	0.0026254841069899633	0.0009455883456481415
178.16616616616616	0.005414111367819633	0.0005720045741688762	0.003849545402150322	0.0010793369837292356	0.002613446237944958	0.0009422203485017425
178.26626626626626	0.005391815083566585	0.0005695856790873684	0.0038308390883621734	0.0010765167123309297	0.002601481957607721	0.0009388734031507204
178.36636636636638	0.005369606548373214	0.0005671879695998759	0.0038122353884384457	0.0010737052148211746	0.00258959074057209	0.0009355473773681763
178.46646646646647	0.0053474854673753085	0.0005648112207799422	0.0037937337985127838	0.0010709024004368303	0.0025777720650537275	0.0009322421396674989
178.56656656656656	0.005325451546391194	0.0005624552097031827	0.003775333816523315	0.0010681081804950318	0.0025660254128694066	0.0009289575592983846
178.66666666666669	0.005303504491920739	0.0005601197154334035	0.0037570349422121627	0.0010653224683568844	0.002554350269416429	0.0009256935062430145
178.76676676676675	0.005281644011144433	0.0005578045190086992	0.003738836677124921	0.0010625451793916396	0.0025427461236521174	0.0009224498512123625
178.86686686686687	0.0052598698119224	0.000555509403427688	0.0037207385246099144	0.0010597762309413818	0.002531212468073291	0.0009192264656426156
178.96696696696696	0.005238181602793517	0.0005532341536357704	0.003702739989817646	0.0010570155422862059	0.0025197487986959683	0.0009160232216917454
179.06706706706706	0.005216579092974504	0.000550978556511495	0.003684840579699939	0.0010542630346098906	0.0025083546150349856	0.0009128399922361743
179.16716716716718	0.005195061992359022	0.0005487424008529351	0.0036670398030091557	0.0010515186309660452	0.002497029420083771	0.0009096766508675658
179.26726726726727	0.005173630011516861	0.0005465254773641833	0.003649337170297359	0.00104878225624475	0.002485772720294199	0.0009065330718897317
179.36736736736736	0.005152282861693055	0.0005443275786418933	0.0036317321939153594	0.0010460538371396587	0.0024745840255564746	0.0009034091303156327
179.4674674674675	0.005131020254807085	0.0005421484991618851	0.0036142243880117326	0.0010433333021155882	0.002463462849179111	0.0009003047018644884
179.56756756756755	0.005109841903452075	0.0005399880352657963	0.003596813268531815	0.0010406205813765566	0.0024524087078690066	0.0008972196629589851
179.66766766766767	0.005088747520893969	0.0005378459851478525	0.003579498353216544	0.0010379156068342926	0.0024414211217115237	0.0008941538907225615
179.76776776776777	0.005067736821070841	0.0005357221488416597	0.003562279161601397	0.0010352183120772057	0.0024304996141507468	0.0008911072629768198
179.86786786786786	0.005046809518592063	0.0005336163282070486	0.0035451552150151063	0.0010325286323397914	0.002419643711969704	0.0008880796582389686
179.96796796796798	0.005025965328737598	0.0005315283269170488	0.003528126036578453	0.0010298465044724983	0.0024088529452707457	0.0008850709557193983
180.06806806806807	0.0050052039674573084	0.0005294579504448674	0.0035111911461750286	0.001027171868476975	0.0023981268476724257	0.000882081033200241
180.16816816816817	0.004984525151370215	0.000527405006050963	0.0034943500100821216	0.0010245046831001252	0.002387464958458564	0.0008791097458321686
180.2682682682683	0.004963928597763805	0.0005253693027701574	0.003477602062969555	0.0010218449187896017	0.0023768668216115926	0.0008761569354861101
180.36836836836838	0.004943414024593406	0.000523350651398869	0.0034609467423353467	0.0010191925468948182	0.0023663319843105573	0.0008732224452824881
180.46846846846847	0.004922981150481476	0.0005213488644823308	0.0034443834890148213	0.0010165475394777583	0.002355859996889812	0.0008703061197958202
180.5685685685686	0.004902629694716967	0.0005193637563019496	0.0034279117471637294	0.0010139098692885414	0.002345450412820503	0.0008674078050376422
180.66866866866866	0.004882359377254744	0.000517395142862673	0.003411530964241368	0.0010112795097415943	0.0023351027886920877	0.0008645273484396657
180.76876876876878	0.004862169918714866	0.0005154428418804669	0.003395240590993715	0.0010086564348923924	0.002324816684193914	0.0008616645988371653
180.86886886886887	0.004842061040382098	0.0005135066727698073	0.003379040081436738	0.0010060406194147872	0.0023145916620969306	0.000858819406452608
180.96896896896897	0.00482203246420523	0.0005115864566312914	0.0033629288928395808	0.001003432038578891	0.002304427288235373	0.0008559916228795169
181.0690690690691	0.00480208391279653	0.000509682016239276	0.003346906485707961	0.0010008306682295135	0.0022943231314886117	0.0008531811010665533
181.16916916916918	0.0047822151094311875	0.0005077931760295753	0.0033309723237675212	0.0009982364847651486	0.0022842787637630158	0.0008503876953018354
181.26926926926927	0.004762425778046728	0.0005059197620872454	0.0033151258739472765	0.0009956494651174766	0.002274293759973912	0.0008476112611974738
181.3693693693694	0.004742715643242482	0.0005040616021344474	0.003299366606363093	0.0009930695867314062	0.0022643676980276034	0.0008448516556743388
181.46946946946946	0.0047230844302790665	0.000502218525518319	0.0032836939943012376	0.000990496827545619	0.0022545001588034695	0.0008421087369470301
181.56956956956958	0.004703531865077815	0.0005003903631989521	0.0032681075142019463	0.0009879311659736	0.0022446907261361184	0.0008393823645090746
181.66966966966967	0.004684057674220315	0.0004985769477374338	0.003252606645643113	0.0009853725808851874	0.002234938986797651	0.0008366723991183372
181.76976976976977	0.004664661584947872	0.0004967781132839207	0.003237190871323946	0.0009828210515885854	0.0022252445304799476	0.0008339787027826348
181.8698698698699	0.004645343325161014	0.000494993695565812	0.0032218596770487236	0.000980276557812842	0.002215606949777046	0.0008313011387455632
181.96996996996998	0.004626102623419035	0.0004932235318759683	0.0032066125517106296	0.0009777390796908117	0.0022060258401676194	0.0008286395714725308
182.07007007007007	0.004606939208939482	0.0004914674610609912	0.0031914489872755794	0.0009752085977425516	0.002196500799997478	0.0008259938666369916
182.1701701701702	0.004587852811597695	0.0004897253235095597	0.0031763684787661514	0.0009726850928591618	0.002187031430462178	0.0008233638911068785
182.27027027027026	0.004568843161926399	0.00048799696114086404	0.0031613705242455425	0.000970168546287082	0.0021776173355896834	0.0008207495129312431
182.37037037037038	0.0045499099911151305	0.00048628221739304735	0.003146454624801571	0.000967658939612773	0.002168258122223098	0.0008181506013270674
182.47047047047047	0.004531053031009946	0.00048458093721175186	0.0031316202845308025	0.0009651562547478692	0.0021589534000035094	0.0008155670266663017
182.57057057057057	0.004512272014112875	0.0004828929670387303	0.003116867010522615	0.00096266047391469	0.0021497027813528295	0.0008129986604630652
182.6706706706707	0.004493566673581525	0.0004812181548004722	0.0031021943128434278	0.0009601715796321798	0.002140505881456788	0.000810445375361045
182.77077077077078	0.004474936743228676	0.00047955634989694726	0.003087601704520918	0.0009576895547022359	0.002131362318247941	0.000807907045121081
182.87087087087087	0.004456381957521836	0.00047790740319038	0.003073088701528308	0.0009552143821964125	0.0021222717123887728	0.0008053835446089285
182.970970970971	0.00443790205158284	0.00047627116699408556	0.0030586548227687213	0.0009527460454430058	0.002113233687254873	0.0008028747497832053
183.07107107107106	0.004419496761187472	0.00047464749506138416	0.0030442995900595944	0.0009502845280145121	0.00210424786891819	0.0008003805376835192
183.17117117117118	0.004401165822765012	0.000473036242574559	0.003030022528117088	0.0009478298137154346	0.0020953138861303138	0.0007979007864187565
183.27127127127127	0.0043829089733979	0.0004714372661338926	0.0030158231645406645	0.0009453818865704561	0.0020864313703059145	0.000795435375155566
183.37137137137137	0.004364725950821321	0.00046985042374674837	0.0030017010297975952	0.0009429407308129503	0.0020775999555061597	0.0007929841841069903
183.4714714714715	0.004346616493422815	0.0004682755748167016	0.0029876556572076165	0.0009405063308738209	0.0020688192784222726	0.0007905470945212803
183.57157157157158	0.004328580340241937	0.00046671258013279704	0.0029736865829275974	0.0009380786713707087	0.0020600889783591297	0.0007881239886708767
183.67167167167167	0.004310617230969831	0.0004651613018587673	0.0029597933459362623	0.0009356577370974678	0.0020514086972189317	0.0007857147498415374
183.7717717717718	0.004292726905948899	0.00046362160352238224	0.0029459754880189963	0.0009332435130140044	0.002042778079484966	0.0007833192623216438
183.87187187187186	0.004274909106172444	0.00046209335000485887	0.002932232553752683	0.0009308359842364137	0.00203419677220542	0.0007809374113916675
183.97197197197198	0.0042571635732842495	0.0004605764075302746	0.002918564090490584	0.0009284351360273984	0.0020256644249772677	0.0007785690833137673
184.07207207207207	0.004239490049578307	0.0004590706436551086	0.0029049696483473284	0.0009260409537870231	0.0020171806899302504	0.0007762141653215775
184.17217217217217	0.004221888277998399	0.00045757592725780396	0.002891448780183904	0.0009236534230437246	0.0020087452217109063	0.00077387254561012
184.2722722722723	0.004204358002137754	0.0004560921285283819	0.0028780010415927234	0.0009212725294456225	0.0020003576774666777	0.000771544113325874
184.37237237237238	0.004186898966238744	0.0004546191189581507	0.0028646259908827556	0.0009188982587521107	0.0019920177168300953	0.0007692287585570003
184.47247247247248	0.004169510915192485	0.0004531567713294451	0.0028513231890646973	0.0009165305968257112	0.00198372500190303	0.000766926372323702
184.5725725725726	0.004152193594538512	0.00045170495970543885	0.0028380921998362113	0.000914169529624202	0.001975479197241017	0.0007646368465687303
184.67267267267266	0.004134946750464474	0.00045026355942000187	0.0028249325895672336	0.0009118150431929976	0.001967279969837663	0.0007623600741480393
184.77277277277278	0.004117770129805709	0.0004488324470676296	0.002811843927285268	0.0009094671236577867	0.0019591269891090822	0.0007600959488215566
184.87287287287288	0.004100663480045011	0.0004474115004934297	0.0027988257846608758	0.0009071257572174275	0.0019510199268784893	0.0007578443652441283
184.97297297297297	0.004083626549312223	0.00044600059878316715	0.0027858777359930633	0.000904790930137069	0.001942958457360764	0.0007556052189565612
185.0730730730731	0.004066659086383929	0.0004445996222533458	0.0027729993581948158	0.0009024626287415248	0.0019349422571471474	0.0007533784063768155
185.17317317317318	0.004049760840683115	0.000443208452441393	0.002760190230778708	0.0009001408394088669	0.0019269710051900183	0.0007511638247913308
185.27327327327328	0.004032931562278844	0.0004418269720958604	0.0027474499358424737	0.0008978255485642624	0.0019190443827876832	0.0007489613723464703
185.3733733733734	0.00401617100188591	0.0004404550651666923	0.0027347780580547487	0.0008955167426740094	0.0019111620735693083	0.0007467709480400963
185.47347347347346	0.003999478910864538	0.00043909261679556956	0.002722174184640769	0.0008932144082398122	0.0019033237634798596	0.0007445924517132714
185.57357357357358	0.003982855041220007	0.0004377395133062943	0.0027096379053682	0.0008909185317932525	0.001895529140765165	0.0007424257840420791
185.67367367367368	0.003966299145602375	0.0004363956421952393	0.0026971688125329734	0.000888629099890479	0.001887777895957009	0.0007402708465295692
185.77377377377377	0.003949810977306113	0.0004350608921218342	0.0026847665009452166	0.0008863460991070816	0.0018800697218583284	0.000738127541497813
185.8738738738739	0.003933390290269774	0.00043373515289914016	0.002672430567915201	0.0008840695160331847	0.0018724043135284535	0.0007359957720800819
185.97397397397398	0.003917036839075694	0.00043241831548447487	0.002660160613239385	0.0008817993372687219	0.0018647813682684394	0.0007338754422131435
186.07407407407408	0.003900750378949632	0.0004311102719700597	0.002647956239186496	0.0008795355494188868	0.0018572005856064638	0.0007317664566296623
186.1741741741742	0.0038845306657604465	0.00042981091557376706	0.0026358170504836406	0.0008772781390897947	0.0018496616672832725	0.0007296687208507101
186.27427427427426	0.00386837745601979	0.0004285201406299048	0.002623742654302553	0.0008750270928843041	0.0018421643172377518	0.0007275821411784031
186.37437437437438	0.0038522905068817223	0.0004272378425800431	0.002611732660245782	0.0008727823973980071	0.0018347082415924895	0.0007255066246886167
186.47447447447448	0.0038362695761424417	0.00042596391796393437	0.002599786680333063	0.0008705440392154198	0.001827293148639497	0.000723442079223838
186.57457457457457	0.003820314422239903	0.00042469826441044215	0.0025879043289876334	0.0008683120049063	0.001819918748825919	0.000721388413386094
186.6746746746747	0.0038044248042534926	0.00042344078062856263	0.002576085223022683	0.0008660862810221616	0.0018125847547398766	0.0007193455365299988
186.77477477477478	0.003788600481903719	0.00042219136639848266	0.002564328981627818	0.0008638668540929292	0.0018052908810963367	0.0007173133587558985
186.87487487487488	0.0037728412155518397	0.00042094992256269627	0.0025526352263556054	0.0008616537106237506	0.0017980368447230858	0.0007152917909031034
186.974974974975	0.0037571467661995216	0.0004197163510171809	0.002541003581108162	0.0008594468370919575	0.0017908223645467455	0.0007132807445432327
187.07507507507506	0.0037415168954885464	0.000418490554702624	0.002529433672123795	0.0008572462199441864	0.0017836471615788705	0.0007112801319736451
187.17517517517518	0.0037259513657003874	0.0004172724375956999	0.0025179251279637037	0.0008550518455936248	0.0017765109589021142	0.0007092898662109594
187.27527527527528	0.003710449939755948	0.0004160619047004076	0.002506477579498765	0.0008528637004174053	0.0017694134816564758	0.0007073098609846791
187.37537537537537	0.003695012381215141	0.00041485886203946557	0.002495090659896328	0.0008506817707541417	0.0017623544570255965	0.0007053400307308939
187.4754754754755	0.0036796384542765797	0.0004136632166457496	0.0024837640046070754	0.0008485060429015858	0.0017553336142231211	0.0007033802905860767
187.57557557557558	0.003664327923777231	0.00041247487655378715	0.002472497251352002	0.0008463365031144237	0.0017483506844791768	0.0007014305563809696
187.67567567567568	0.0036490805551920164	0.0004112937507913209	0.0024612900401093482	0.0008441731376021909	0.0017414054010268503	0.0006994907446345453
187.7757757757758	0.003633896114633489	0.0004101197493708987	0.002450142013101661	0.0008420159325273169	0.0017344974990887796	0.0006975607725480669
187.87587587587586	0.00361877436885147	0.00040895278328153227	0.0024390528147829236	0.0008398648740032786	0.0017276267158638269	0.0006956405579992153
187.97597597597598	0.0036037150852326564	0.0004077927644804177	0.002428022091825646	0.0008377199480928829	0.0017207927905137541	0.0006937300195363065
188.07607607607608	0.003588718031800291	0.00040663960588468886	0.0024170494931081477	0.000835581140806655	0.0017139954641500555	0.0006918290763725884
188.17617617617617	0.003573782977213769	0.0004054932213632327	0.0024061346697017622	0.0008334484381013329	0.0017072344798207725	0.0006899376483806079
188.2762762762763	0.003558909690768256	0.00040435352572855995	0.002395277274858207	0.0008313218258784835	0.0017005095824974496	0.000688055656086665
188.37637637637638	0.003544097942394347	0.00040322043472872603	0.002384476963996946	0.0008292012899832051	0.0016938205190621133	0.000686183020665334
188.47647647647648	0.003529347502657636	0.00040209386503928723	0.0023737333946926126	0.0008270868162029412	0.001687167038294321	0.000684319663934059
188.5765765765766	0.0035146581427583645	0.0004009737342553527	0.0023630462266625127	0.0008249783902663943	0.0016805488908583003	0.0006824655083478262
188.67667667667666	0.0035000296345310353	0.00039985996088362963	0.002352415121754184	0.000822875997842534	0.001673965829290149	0.0006806204769939073
188.77677677677679	0.003485461750443987	0.00039875246433456976	0.0023418397439329687	0.0008207796245396896	0.0016674176079850772	0.0006787844935866621
188.87687687687688	0.0034709542635990437	0.00039765116491453077	0.002331319759269705	0.0008186892559047468	0.001660903983184759	0.0006769574824624243
188.97697697697697	0.003456506947731083	0.0003965559838180134	0.002320854835928416	0.0008166048774224249	0.0016544247129647114	0.0006751393685744448
189.0770770770771	0.003442119577207635	0.0003954668431199442	0.002310444644154089	0.0008145264745146396	0.0016479795572217643	0.0006733300774879024
189.17717717717719	0.0034277919270284947	0.0003943836657679914	0.0023000888562605096	0.000812454032539949	0.001641568277661595	0.0006715295353749812
189.27727727727728	0.003413523772825283	0.00039330637557495347	0.002289787146618118	0.0008103875367930808	0.0016351906377863113	0.0006697376690100062
189.3773773773774	0.0033993148908610347	0.0003922348972111892	0.002279539191641976	0.0008083269725045366	0.0016288464028821317	0.0006679544057646511
189.47747747747746	0.0033851650580298195	0.0003911691561970948	0.0022693446697797403	0.0008062723248402799	0.001622535340007105	0.0006661796736031962
189.57757757757759	0.0033710740518562285	0.0003901090788956238	0.0022592032614996973	0.0008042235789014722	0.0016162572179788965	0.0006644134010778477
189.67767767767768	0.003357041650495049	0.0003890545925048848	0.002249114649278898	0.0008021807197243223	0.0016100118073626715	0.0006626555173241247
189.77777777777777	0.0033430676327307475	0.0003880056250507571	0.0022390785175912817	0.000800143732279965	0.0016037988804590017	0.0006609059520562932
189.8778778778779	0.003329151777977069	0.00038696210537956534	0.0022290945528959084	0.0007981126014744226	0.0015976182112918695	0.0006591646355628586
189.977977977978	0.0033152938662765925	0.0003859239631508213	0.0022191624436252166	0.0007960873121486406	0.0015914695755967205	0.0006574314987021215
190.07807807807808	0.0033014936783002653	0.00038489112882997755	0.002209281880173348	0.0007940678490785678	0.0015853527508085919	0.0006557064728977708
190.1781781781782	0.003287750995346962	0.00038386353368126424	0.0021994525548845087	0.0007920541969753071	0.001579267516050286	0.0006539894901345494
190.27827827827826	0.003274065599343034	0.0003828411097605551	0.0021896741620414367	0.0007900463404853289	0.0015732136521206517	0.0006522804829539612
190.3783783783784	0.0032604372728418153	0.00038182378990829187	0.002179946397853835	0.0007880442641907281	0.0015671909414828665	0.0006505793844500239
190.47847847847848	0.0032468657990231894	0.0003808115077424494	0.002170268960446957	0.000786047952609551	0.0015611991682528495	0.0006488861282650869
190.57857857857857	0.0032333509616930926	0.00037980419765154647	0.0021606415498501793	0.0007840573901961602	0.0015552381181876936	0.0006472006485856831
190.6786786786787	0.0032198925452830403	0.00037880179478772045	0.002151063867985637	0.0007820725613416698	0.0015493075786741687	0.0006455228801384392
190.7787787787788	0.0032064903348496586	0.0003778042350598234	0.002141535618656961	0.0007800934503744073	0.00154340733871732	0.0006438527581860292
190.87887887887888	0.0031931441160741713	0.0003768114551265856	0.0021320565075380006	0.0007781200415604406	0.0015375371889290819	0.0006421902185231702
190.978978978979	0.0031798536752619105	0.00037582339238982176	0.0021226262421616404	0.0007761523191041432	0.0015316969215169887	0.0006405351974726692
191.07907907907907	0.0031666187993418422	0.0003748399849876785	0.002113244531908689	0.000774190267148807	0.0015258863302729537	0.0006388876318815156
191.1791791791792	0.0031534392758660115	0.0003738611717879288	0.0021039110879967496	0.0007722338697772899	0.001520105210562067	0.0006372474591170044
191.27927927927928	0.0031403148930090868	0.0003728868923813264	0.0020946256234692416	0.0007702831110127207	0.0015143533593115221	0.0006356146170629214
191.37937937937937	0.003127245439567809	0.0003719170870749807	0.002085387853184385	0.0007683379748192278	0.0015086305749995442	0.0006339890441157535
191.4794794794795	0.0031142307049604728	0.00037095169688580146	0.002076197493804299	0.0007663984451027076	0.001502936657644419	0.0006323706791809455
191.5795795795796	0.0031012704792264248	0.0003699906635339792	0.0020670542637841282	0.0007644645057116427	0.0014972714087935692	0.0006307594616692029
191.67967967967968	0.003088364553025488	0.00036903392943650926	0.002057957883361226	0.0007625361404379367	0.0014916346315126997	0.000629155331492821
191.7797797797798	0.0030755127176374554	0.0003680814377007586	0.0020489080745443823	0.0007606133330177926	0.0014860261303749885	0.0006275582290620638
191.87987987987987	0.0030627147649615544	0.00036713313211809593	0.002039904561103141	0.0007586960671326315	0.0014804457114503784	0.0006259680952815777
191.97997997998	0.003049970487515848	0.00036618895715754434	0.002030947068557097	0.0007567843264100197	0.0014748931822948675	0.0006243848715468381
192.08008008008008	0.0030372796784367403	0.00036524885795948133	0.002022035324165341	0.0007548780944246458	0.0014693683519399325	0.000622808499740635
192.18018018018017	0.0030246421314783756	0.00036431278032940644	0.002013169056915878	0.0007529773546993199	0.0014638710308819615	0.0006212389222295952
192.2802802802803	0.0030120576410120727	0.0003633806707317134	0.002004347997515118	0.0007510820907059901	0.0014584010310717559	0.0006196760818607343
192.3803803803804	0.002999526002025784	0.00036245247628355934	0.0019955718783774687	0.0007491922858668034	0.0014529581659041293	0.0006181199219580525
192.48048048048048	0.002987047010123478	0.0003615281447487174	0.0019868404336148963	0.000747307923555172	0.0014475422502075114	0.0006165703863191514
192.5805805805806	0.002974620461524566	0.00036060762453151676	0.001978153399026607	0.0007454289870968712	0.0014421531002336574	0.0006150274192118877
192.68068068068067	0.002962246153063342	0.00035969086467081387	0.0019695105120887484	0.0007435554597711669	0.0014367905336473937	0.0006134909653710681
192.7807807807808	0.0029499238821883347	0.0003587778148340054	0.001960911511944166	0.0007416873248119474	0.001431454369516433	0.000611960969995161
192.88088088088088	0.002937653446961754	0.0003578684253110762	0.0019523561393922314	0.000739824565408892	0.0014261444283012546	0.0006104373787430479
192.98098098098097	0.0029254346460588464	0.00035696264700870134	0.0019438441368786784	0.0007379671647086382	0.0014208605318450172	0.0006089201377308
193.0810810810811	0.0029132672787673015	0.0003560604314443963	0.0019353752484855364	0.0007361151058159937	0.001415602503363567	0.000607409193528491
193.1811811811812	0.002901151144986635	0.00035516173074068703	0.0019269492199210975	0.0007342683717951376	0.0014103701674354858	0.0006059044931570318
193.28128128128128	0.002889086045227542	0.0003542664976193472	0.0019185657985099247	0.0007324269456708552	0.0014051633499921976	0.0006044059840850347
193.3813813813814	0.002877071780611281	0.0003533746853956574	0.0019102247331829185	0.0007305908104297781	0.0013999818783081337	0.0006029136142257095
193.48148148148147	0.0028651081528690467	0.0003524862479727148	0.001901925774467452	0.0007287599490216473	0.0013948255809909725	0.0006014273319337823
193.5815815815816	0.0028531949643412885	0.00035160113983579485	0.0018936686744775093	0.0007269343443605733	0.0013896942879719025	0.0005999470860024412
193.68168168168168	0.0028413320179771066	0.00035071931604673196	0.001885453186903943	0.0007251139793263271	0.0013845878304959921	0.0005984728256603128
193.78178178178177	0.002829519117333563	0.0003498407322383597	0.0018772790670047142	0.0007232988367656289	0.0013795060411125706	0.0005970045005684565
193.8818818818819	0.0028177560665750305	0.0003489653446089793	0.001869146071595227	0.000721488899493447	0.0013744487536656946	0.0005955420608173915
193.981981981982	0.002806042670472535	0.0003480931099168812	0.001861053959038707	0.0007196841502943145	0.0013694158032846711	0.0005940854569241441
194.08208208208208	0.0027943787344030615	0.00034722398547489637	0.0018530024892365938	0.0007178845719236478	0.0013644070263746134	0.0005926346398293168
194.1821821821822	0.002782764064348889	0.0003463579291449958	0.0018449914236190379	0.0007160901471090715	0.0013594222606070861	0.0005911895608941884
194.28228228228227	0.0027711984668969073	0.0003454948993329276	0.00183702052513542	0.0007143008585517579	0.0013544613449107947	0.0005897501718978326
194.3823823823824	0.002759681749237901	0.0003446348549828869	0.0018290895582448972	0.0007125166889277592	0.0013495241194623141	0.0005883164250342544
194.48248248248248	0.002748213719165885	0.0003437777555722343	0.00182119828890705	0.0007107376208893582	0.001344610425676904	0.0005868882729095603
194.58258258258257	0.002736794185077377	0.0003429235611062565	0.0018133464845725338	0.0007089636370664189	0.00133972010619936	0.0005854656685391394
194.6826826826827	0.002725422955970692	0.00034207223211296135	0.0018055339141737983	0.0007071947200677365	0.0013348530048949215	0.0005840485653448745
194.7827827827828	0.002714099841445241	0.00034122372963789446	0.0017977603481158608	0.0007054308524823942	0.0013300089668402475	0.0005826369171523656
194.88288288288288	0.002702824651700785	0.00034037801523903346	0.0017900255582671192	0.0007036720168811249	0.0013251878383144398	0.0005812306781881839
194.982982982983	0.002691597197536719	0.0003395350509816978	0.001782329317950199	0.0007019181958176695	0.001320389466790108	0.0005798298030771335
195.08308308308307	0.0026804172903513524	0.0003386947994334789	0.0017746714019329036	0.00070016937183014	0.0013156137009245306	0.000578434246839549
195.1831831831832	0.002669284742141128	0.0003378572236592467	0.0017670515864191218	0.0006984255274423795	0.0013108603905508086	0.0005770439648885928
195.28328328328328	0.002658199365499933	0.0003370222872161751	0.0017594696490398954	0.0006966866451653285	0.0013061293866691466	0.000575658913027596
195.38338338338338	0.0026471609736182927	0.0003361899541488005	0.001751925368844423	0.0006949527074983814	0.0013014205414381148	0.0005742790474473912
195.4834834834835	0.0026361693802826464	0.0003353601889841183	0.0017444185262912035	0.0006932236969307519	0.0012967337081660317	0.0005729043247236853
195.5835835835836	0.002625224399874581	0.00033453295672673995	0.0017369489032391678	0.0006914995959428281	0.0012920687413023487	0.0005715347018144397
195.68368368368368	0.002614325847370035	0.0003337082228540532	0.0017295162829388843	0.0006897803870075281	0.0012874254964291183	0.0005701701360572703
195.7837837837838	0.0026034735383385545	0.00033288595331144497	0.001722120450023806	0.0006880660525916563	0.001282803830252508	0.0005688105851668652
195.88388388388387	0.002592667288942505	0.00033206611450754863	0.001714761190501568	0.0006863565751572514	0.0012782036005943634	0.0005674560072324205
195.983983983984	0.002581906915936253	0.0003312486733095335	0.001707438291745319	0.0006846519371629303	0.0012736246663838252	0.000566106360715092
196.08408408408408	0.0025711922366654237	0.000330433597038425	0.0017001515424851267	0.0006829521210652336	0.0012690668876490108	0.0005647616044454633
196.18418418418418	0.002560523069066062	0.0003296208534644752	0.0016929007327994045	0.0006812571093199642	0.0012645301255087343	0.0005634216976210324
196.2842842842843	0.0025498992316638387	0.00032881041080254597	0.0016856856541063825	0.0006795668843835098	0.0012600142421642746	0.000562086599803708
196.3843843843844	0.0025393205435732475	0.0003280022377075474	0.0016785060991556635	0.0006778814287141778	0.001255519100891225	0.0005607562709173317
196.48448448448448	0.002528786824496783	0.00032719630326991144	0.001671361862019762	0.0006762007247735144	0.0012510445660313492	0.0005594306712452052
196.5845845845846	0.002518297894724105	0.0003263925770110839	0.001664252738085758	0.0006745247550276102	0.0012465905029845367	0.0005581097614276407
196.68468468468467	0.0025078535751312456	0.00032559102887907347	0.0016571785240469547	0.0006728535019484182	0.0012421567782007806	0.0005567935024595238
196.7847847847848	0.0024974536871797248	0.0003247916292440235	0.0016501390178945688	0.0006711869480150441	0.0012377432591722001	0.0005554818556878864
196.88488488488488	0.0024870980529157626	0.0003239943488938168	0.0016431340189095249	0.0006695250757150423	0.0012333498144251483	0.0005541747828095035
196.98498498498498	0.0024767864949693926	0.0003231991590297251	0.0016361633276542303	0.0006678678675456991	0.0012289763135123336	0.0005528722458684952
197.0850850850851	0.0024665188365536337	0.00032240603126208376	0.0016292267459644403	0.0006662153060153066	0.0012246226270050155	0.0005515742072539491
197.1851851851852	0.0024562949014636307	0.00032161493760600414	0.0016223240769411527	0.0006645673736444301	0.0012202886264852445	0.0005502806296975552
197.28528528528528	0.0024461145140757846	0.00032082585047712216	0.0016154551249425368	0.0006629240529671697	0.0012159741845381455	0.0005489914762712496
197.3853853853854	0.0024359774993468856	0.0003200387426873779	0.0016086196955759234	0.0006612853265323999	0.0012116791747442568	0.0005477067103848801
197.4854854854855	0.0024258836828132523	0.0003192535874408371	0.0016018175956898344	0.0006596511769050195	0.0012074034716719202	0.0005464262957838784
197.5855855855856	0.0024158328905898334	0.0003184703583295244	0.001595048633366064	0.0006580215866671727	0.0012031469508697254	0.0005451501965469495
197.6856856856857	0.002405824949369337	0.00031768902932932013	0.001588312617911772	0.0006563965384194723	0.0011989094888589786	0.0005438783770837703
197.78578578578578	0.0023958596864213384	0.00031690957479586323	0.0015816093598516854	0.0006547760147822051	0.0011946909631262656	0.000542610802132705
197.8858858858859	0.0023859369295913717	0.00031613196946051044	0.0015749386709202559	0.0006531599983965328	0.0011904912521160033	0.0005413474367585283
197.985985985986	0.0023760565073000545	0.00031535618842630205	0.0015683003640539544	0.0006515484719256796	0.0011863102352231043	0.0005400882463501694
198.08608608608608	0.0023662182485421615	0.00031458220716399114	0.001561694253383536	0.0006499414180561049	0.0011821477927856376	0.0005388331966184564
198.1861861861862	0.0023564219828857104	0.00031381000150807717	0.0015551201542263883	0.0006483388194986726	0.0011780038060775688	0.0005375822535938843
198.2862862862863	0.002346667540471064	0.00031303954765288917	0.001548577883078914	0.0006467406589898016	0.0011738781573015348	0.0005363353836243871
198.3863863863864	0.002336954752009992	0.00031227082214869864	0.0015420672576089455	0.0006451469192926073	0.0011697707295816669	0.0005350925533731267
198.4864864864865	0.0023272834487847397	0.00031150380189785116	0.0015355880966482196	0.0006435575831980309	0.0011656814069564668	0.000533853729816289
198.58658658658658	0.002317653462647124	0.00031073846415094757	0.0015291402201848864	0.0006419726335259615	0.0011616100743717266	0.0005326188802408976
198.6866866866867	0.0023080646260175463	0.00030997478650304257	0.0015227234493560503	0.0006403920531263325	0.0011575566176734895	0.0005313879722426306
198.7867867867868	0.0022985167718841035	0.00030921274688989467	0.00151633760644038	0.0006388158248802246	0.001153520923601071	0.0005301609737236584
198.88688688688688	0.0022890097338016	0.0003084523235842172	0.0015099825148507428	0.0006372439317009411	0.00114950287978012	0.0005289378528904866
198.986986986987	0.002279543345890608	0.00030769349519198415	0.0015036579991268685	0.0006356763565350731	0.0011455023747157143	0.0005277185782518081
199.0870870870871	0.002270117442836516	0.00030693624064875814	0.0014973638849280978	0.0006341130823635586	0.0011415192977855294	0.0005265031186163753
199.1871871871872	0.0022607318598885503	0.000306180539216048	0.0014910999990261123	0.0006325540922027228	0.0011375535392330186	0.0005252914430908704
199.2872872872873	0.0022513864328588176	0.0003054263704777041	0.0014848661692977681	0.0006309993691053052	0.0011336049901606738	0.0005240835210777996
199.38738738738738	0.0022420809981213386	0.00030467371433633183	0.0014786622247179324	0.0006294488961614779	0.0011296735425233085	0.0005228793222733903
199.4874874874875	0.0022328153926110344	0.00030392255100974237	0.0014724879953523563	0.0006279026564998421	0.0011257590891213848	0.0005216788166654952
199.5875875875876	0.0022235894538227908	0.00030317286102743825	0.0014663433123506316	0.0006263606332884239	0.0011218615235944098	0.0005204819745315202
199.68768768768768	0.0022144030198104378	0.00030242462522711534	0.0014602280079391342	0.0006248228097356442	0.0011179807404143444	0.0005192887664363482
199.7877877877878	0.00220525592918576	0.00030167782475120676	0.001454141915414051	0.000623289169091279	0.0011141166348790812	0.0005180991632302836
199.8878878878879	0.0021961480211175194	0.00030093244104344554	0.0014480848691344253	0.0006217596946474123	0.0011102691031059555	0.000516913136047
199.987987987988	0.0021870791353304254	0.0003001884558454707	0.0014420567045152482	0.0006202343697393653	0.0011064380420253027	0.0005157306563015052
200.0880880880881	0.002178049112104143	0.0002994458511934463	0.00143605725802059	0.0006187131777466176	0.0011026233493740586	0.0005145516956881064
200.18818818818818	0.0021690577922722823	0.00029870460941471596	0.0014300863671567775	0.0006171961020937131	0.001098824923689407	0.000513376226178397
200.2882882882883	0.0021601050172213687	0.0002979647131244903	0.0014241438704655932	0.0006156831262511517	0.0010950426643024623	0.0005122042200192432
200.3883883883884	0.0021511906288898407	0.00029722614522255386	0.0014182296075175526	0.0006141742337362687	0.0010912764713320144	0.0005110356497307889
200.48848848848849	0.002142314469767008	0.00029648888889001197	0.0014123434189051655	0.0006126694081140968	0.0010875262456782869	0.0005098704881044624
200.5885885885886	0.0021334763828920284	0.000295752927586051	0.0014064851462362836	0.000611168632998217	0.0010837918890167627	0.0005087087082009995
200.6886886886887	0.002124676211852873	0.0002950182450447338	0.0014006546321274759	0.0006096718920515931	0.0010800733037920481	0.0005075502833484725
200.7887887887888	0.0021159138007852876	0.00029428482527183786	0.001394851720197419	0.0006081791689873928	0.0010763703932117627	0.00050639518714033
200.8888888888889	0.0021071889943717406	0.00029355265254168343	0.0013890762550603634	0.0006066904475697988	0.001072683061240497	0.0005052433934334464
200.98898898898898	0.002098501637840395	0.0002928217113940298	0.00138332808231962	0.0006052057116147966	0.0010690112125937958	0.0005040948763461806
201.0890890890891	0.0020898515769640293	0.00029209198663096797	0.0013776070485610635	0.0006037249449909553	0.0010653547527321714	0.0005029496102564445
201.1891891891892	0.0020812386580590053	0.0002913634633138687	0.001371913001346731	0.0006022481316201933	0.001061713587855199	0.0005018075697997801
201.2892892892893	0.002072662727984196	0.00029063612676032027	0.0013662457892083986	0.0006007752554785281	0.0010580876248956067	0.0005006687298674477
201.3893893893894	0.0020641236341399152	0.00028990996254113315	0.0013606052616412295	0.0005993063005968108	0.0010544767715134342	0.0004995330656045221
201.4894894894895	0.0020556212244668666	0.0002891849564773375	0.0013549912690974547	0.0005978412510614484	0.001050880936090225	0.000498400552407995
201.5895895895896	0.002047155347445056	0.0002884610946372396	0.0013494036629800939	0.0005963800910151161	0.001047300027723266	0.0004972711659248981
201.68968968968971	0.002038725852092712	0.00028773836333346276	0.0013438422956366936	0.0005949228046574431	0.0010437339562198464	0.0004961448820504168
201.78978978978978	0.0020303325879652244	0.0002870167491200563	0.0013383070203531395	0.0005934693762456981	0.0010401826320915876	0.0004950216769260317
201.8898898898899	0.0020219754051540254	0.000286296238789603	0.0013327976913474618	0.0005920197900954493	0.0010366459665487812	0.0004939015269376566
201.98998998999	0.002013654154285542	0.0002855768193703649	0.0013273141637637246	0.0005905740305812218	0.0010331238714947975	0.000492784408713793
202.0900900900901	0.0020053686865200704	0.0002848584781234421	0.0013218562936659144	0.000589132082137129	0.0010296162595205107	0.0004916702991236872
202.1901901901902	0.00199711885355069	0.0002841412025399797	0.0013164239380318767	0.0005876939292574973	0.0010261230438987662	0.0004905591752755034
202.2902902902903	0.0019889045076021726	0.0002834249803383743	0.0013110169547473106	0.0005862595564974774	0.0010226441385789073	0.000489451014514502
202.3903903903904	0.0019807255014298634	0.00028270979946151133	0.00130563520259976	0.0005848289484736366	0.0010191794581813104	0.0004883457944212245
202.49049049049052	0.0019725816883185768	0.00028199564807404305	0.0013002785412726675	0.0005834020898645377	0.001015728917991976	0.00048724349280969084
202.59059059059058	0.0019644729220814955	0.0002812825145596876	0.0012949468313394775	0.0005819789654113154	0.0010122924339571711	0.00048614408772560926
202.6906906906907	0.0019563990570590365	0.00028057038751851517	0.0012896399342577254	0.0005805595599182174	0.0010088699226780714	0.00048504755744458415
202.7907907907908	0.0019483599481177503	0.00027985925576432067	0.0012843577123632232	0.000579143858253154	0.001005461301405485	0.00048395388047034325
202.8908908908909	0.0019403554506491902	0.0002791491083219635	0.0012791000288642346	0.0005777318453482185	0.0010020664880345837	0.00048286303553297065
202.990990990991	0.0019323854205687808	0.0002784399344247764	0.0012738667478357079	0.000576323506200202	0.0009986854010996852	0.00048177500158714273
203.0910910910911	0.0019244497143147063	0.00027773172351196467	0.0012686577342135399	0.000574918825871094	0.0009953179597690703	0.00048068975781038423
203.1911911911912	0.0019165481888467545	0.0002770244652260392	0.0012634728537888713	0.0005735177894885601	0.000991964083839835	0.00047960728360132136
203.29129129129132	0.0019086807016451988	0.0002763181494102847	0.001258311973202421	0.0005721203822464243	0.0009886236937327838	0.0004785275585779529
203.39139139139138	0.00190084711070966	0.000275612766106241	0.0012531749599388564	0.0005707265894051223	0.0009852967104873568	0.0004774505625759256
203.4914914914915	0.0018930472745579403	0.0002749083055512009	0.0012480616823211824	0.0005693363962921441	0.0009819830557565882	0.0004763762756468142
203.5915915915916	0.0018852810522249094	0.00027420475817574387	0.0012429720095051985	0.0005679497883024718	0.0009786826518021182	0.0004753046780564219
203.6916916916917	0.0018775483032613322	0.00027350211460129103	0.0012379058114739558	0.0005665667508989965	0.0009753954214892222	0.0004742357502830795
203.7917917917918	0.0018698488877327214	0.00027280036563766784	0.0012328629590322604	0.000565187269612922	0.0009721212882818818	0.00047316947301595335
203.8918918918919	0.0018621826662181982	0.00027209950228071185	0.0012278433238012254	0.000563811330044163	0.0009688601762379025	0.00047210582715337065
203.991991991992	0.0018545494998093099	0.00027139951570988384	0.0012228467782128302	0.0005624389178617204	0.0009656120100040503	0.0004710447938011421
204.09209209209212	0.0018469492501088812	0.00027070039728591426	0.0012178731955045283	0.0005610700188040513	0.0009623767148112302	0.00046998635427090085
204.19219219219218	0.0018393817792298583	0.00027000213854845893	0.0012129224497139028	0.0005597046186794258	0.0009591542164697127	0.0004689304900784503
204.2922922922923	0.001831846949794113	0.0002693047312137905	0.001207994415673309	0.0005583427033662632	0.0009559444413643643	0.0004678771829421116
204.3923923923924	0.0018243446249313158	0.0002686081671724994	0.0012030889690046178	0.0005569842588134697	0.0009527473164499552	0.00046682641478109477
204.4924924924925	0.001816874668277724	0.00026791243848722735	0.0011982059861139185	0.0005556292710407506	0.0009495627692464548	0.00046577816771386187
204.5925925925926	0.0018094369439750216	0.0002672175373904128	0.0011933453441863137	0.0005542777261389159	0.0009463907278344016	0.0004647324240565105
204.6926926926927	0.001802031316669152	0.00026652345628205994	0.0011885069211807228	0.0005529296102701775	0.0009432311208502888	0.00046368916632116424
204.7927927927928	0.001794657651509113	0.00026583018772753533	0.0011836905958247073	0.0005515849096684252	0.0009400838774819806	0.0004626483772143634
204.89289289289292	0.001787315814145793	0.00026513772445537517	0.0011788962476093447	0.0005502436106394983	0.0009369489274641674	0.00046161003963547534
204.99299299299298	0.0017800056707307828	0.00026444605935512487	0.0011741237567841382	0.0005489056995614443	0.0009338262010738627	0.00046057413667510667
205.0930930930931	0.0017727270879151704	0.00026375518547518573	0.001169373004351933	0.0005475711628847597	0.0009307156291259147	0.0004595406516135249
205.1931931931932	0.0017654799328483712	0.00026306509602069534	0.0011646438720639032	0.00054623998713263	0.0009276171429685749	0.00045850956791909024
205.2932932932933	0.0017582640731769199	0.00026237578435141956	0.0011599362424145247	0.0005449121589011463	0.0009245306744790698	0.0004574808692466939
205.3933933933934	0.00175107937704328	0.00026168724397966875	0.0011552499986366212	0.0005435876648595192	0.0009214561560592374	0.0004564545394362074
205.4934934934935	0.001743925713084649	0.000260999468568231	0.001150585024696422	0.0005422664917502803	0.0009183935206311777	0.0004554305625109373
205.5935935935936	0.001736802950431745	0.00026031245192833195	0.0011459412052886404	0.0005409486263894651	0.0009153427016329314	0.00045440892267608967
205.69369369369372	0.0017297109587076148	0.00025962618801760083	0.0011413184258316086	0.0005396340556667942	0.0009123036330142066	0.0004533896043172441
205.79379379379378	0.0017226496080264319	0.0002589406709380754	0.0011367165724624252	0.0005383227665458419	0.0009092762492321273	0.00045237259199883606
205.8938938938939	0.0017156187689922708	0.00025825589493420713	0.001132135532032136	0.0005370147460641841	0.000906260485247013	0.0004513578704626446
205.993993993994	0.0017086183126979178	0.00025757185439090216	0.001127575192100954	0.0005357099813335514	0.0009032562765181969	0.00045034542462629246
206.0940940940941	0.0017016481107236477	0.00025688854383156305	0.0011230354409334986	0.0005344084595399583	0.0009002635589998693	0.00044933523958175177
206.1941941941942	0.0016947080351360096	0.0002562059579161714	0.0011185161674940702	0.0005331101679438271	0.0008972822691369539	0.0004483273005938595
206.2942942942943	0.0016877979584866238	0.0002555240914393738	0.0011140172614419598	0.0005318150938801048	0.000894312343861018	0.00044732159309884205
206.3943943943944	0.0016809177538109439	0.0002548429393285892	0.0011095386131267748	0.0005305232247583616	0.0008913537205862068	0.0004463181027028457
206.49449449449452	0.0016740672946270498	0.00025416249664213665	0.0011050801135838127	0.0005292345480628851	0.0008884063372052185	0.00044531681518047647
206.59459459459458	0.0016672464549344328	0.0002534827585673855	0.00110064165452945	0.0005279490513527662	0.0008854701320853011	0.00044431771647335185
206.6946946946947	0.001660455109212746	0.00025280372041891735	0.0010962231283565612	0.0005266667222619663	0.000882545044064281	0.00044332079268865227
206.7947947947948	0.0016536931324206126	0.0002521253776367065	0.001091824428129981	0.000525387548499386	0.0008796310124466277	0.0004423260300976917
206.8948948948949	0.0016469603999943756	0.00025144772578432643	0.0010874454475819787	0.0005241115178489152	0.0008767279769995409	0.0004413334151344885
206.994994994995	0.0016402567878468699	0.00025077076054716256	0.0010830860811077716	0.0005228386181694776	0.0008738358779490727	0.0004403429343943473
207.0950950950951	0.0016335821723662118	0.00025009447773065546	0.0010787462237610622	0.0005215688373950661	0.0008709546559762736	0.0004393545746324499
207.1951951951952	0.0016269364304145402	0.00024941887325854865	0.0010744257712496119	0.0005203021635347669	0.0008680842522133787	0.00043836832276245306
207.29529529529532	0.0016203194393268026	0.0002487439431711636	0.0010701246199308265	0.0005190385846727763	0.0008652246082400055	0.0004373841658550953
207.39539539539538	0.001613731076909512	0.0002480696836236895	0.0010658426668074003	0.000517778088968407	0.0008623756660794066	0.0004364020911368133
207.4954954954955	0.001607171221439507	0.0002473960908844912	0.001061579809522945	0.0005165206646560867	0.000859537368194717	0.0004354220859883616
207.5955955955956	0.0016006397516627243	0.00024672316133342515	0.001057335946357693	0.0005152663000453449	0.0008567096574852659	0.0004344441379434478
207.6956956956957	0.00159413654679295	0.0002460508914601887	0.0010531109762241904	0.0005140149835207977	0.0008538924772828885	0.00043346823468736877
207.7957957957958	0.001587661486510579	0.00024537927786267384	0.0010489047986630426	0.0005127667035421149	0.0008510857713482838	0.00043249436405566074
207.8958958958959	0.001581214450961382	0.0002447083172453453	0.0010447173138386863	0.0005115214486439891	0.0008482894838673986	0.00043152251403275743
207.995995995996	0.0015747953207552495	0.00024403800641762004	0.0010405484225351558	0.0005102792074360818	0.0008455035594478181	0.0004305526727506459
208.09609609609612	0.0015684039769649528	0.00024336834229229053	0.0010363980261519305	0.000509039968602981	0.0008427279431152218	0.0004295848284875489
208.19619619619618	0.0015620403011249039	0.00024269932188393853	0.0010322660266997709	0.000507803720904132	0.0008399625803098388	0.00042861896966659997
208.2962962962963	0.0015557041752298926	0.00024203094230737304	0.0010281523267965816	0.0005065704531737706	0.0008372074168829312	0.0004276550848545305
208.3963963963964	0.0015493954817338623	0.00024136320077609462	0.001024056829663334	0.0005053401543208479	0.0008344623990933266	0.0004266931627603729
208.4964964964965	0.0015431141035486319	0.00024069609460076265	0.0010199794391199692	0.0005041128133289417	0.0008317274736039476	0.00042573319223415755
208.5965965965966	0.0015368599240426668	0.0002400296211876818	0.0010159200595813707	0.0005028884192561671	0.0008290025874783967	0.0004247751622656316
208.6966966966967	0.0015306328270398247	0.00023936377803730996	0.001011878596053337	0.0005016669612350763	0.0008262876881775487	0.00042381906198297835
208.7967967967968	0.0015244326968180933	0.00023869856274277162	0.0010078549541285848	0.0005004484284725492	0.0008235827235561756	0.0004228648806515438
208.89689689689692	0.0015182594181083436	0.0002380339729884008	0.001003849039982787	0.0004992328102496809	0.0008208876418596	0.0004219126076725776
208.99699699699698	0.0015121128760930804	0.00023737000654828002	0.0009998607603706308	0.0004980200959216578	0.0008182023917203732	0.00042096223258197553
209.0970970970971	0.001505992956405172	0.00023670666128481515	0.0009958900226218995	0.000496810274917632	0.0008155269221549792	0.00042001374504903305
209.1971971971972	0.0014998995451266184	0.00023604393514731399	0.0009919367346375848	0.0004956033367405832	0.000812861182560563	0.00041906713487520797
209.2972972972973	0.0014938325287872705	0.00023538182617057586	0.0009880008048860213	0.0004943992709671766	0.000810205122711688	0.00041812239199288693
209.3973973973974	0.001487791794363584	0.00023472033247350836	0.000984082142399046	0.0004931980672476135	0.0008075586927571138	0.0004171795064641643
209.4974974974975	0.0014817772292773689	0.00023405945225775057	0.0009801806567681925	0.0004919997153054784	0.0008049218432166104	0.00041623846847962747
209.5975975975976	0.0014757887213945153	0.00023339918380630884	0.0009762962581408932	0.0004908042049375718	0.0008022945249777816	0.0004152992683571482
209.69769769769772	0.0014698261590237395	0.00023273952548221735	0.0009724288572167175	0.0004896115260137458	0.0007996766892929242	0.00041436189654068324
209.79779779779778	0.001463889430915339	0.00023208047572720162	0.0009685783652436387	0.0004884216684767292	0.0007970682877759118	0.0004134263435990858
209.8978978978979	0.0014579784262599058	0.00023142203306036207	0.0009647446940143136	0.00048723462234194335	0.0007944692723990997	0.0004124926002249185
209.997997997998	0.0014520930346870885	0.00023076419607687647	0.0009609277558624001	0.0004860503776973208	0.0007918795954902584	0.0004115606572332813
210.0980980980981	0.001446233146264318	0.00023010696344669904	0.0009571274636588853	0.00048486892470310647	0.0007892992097295245	0.0004106305055606396
210.1981981981982	0.0014403986514955507	0.0002294503339133004	0.0009533437308084486	0.000483690253591665	0.0007867280681463837	0.0004097021362636687
210.2982982982983	0.0014345894413200114	0.00022879430629239265	0.0009495764712458448	0.0004825143546672729	0.0007841661241166733	0.0004088962325513895
210.3983983983984	0.0014288054071109175	0.00022813887947069269	0.0009458255994323132	0.00048134121830591055	0.0007816133313596122	0.0004081220482530395
210.49849849849852	0.0014230464406742266	0.0002274840524046786	0.0009420910303520017	0.00048017083495504595	0.0007790696439348463	0.0004073483262085914
210.59859859859858	0.0014173124342473807	0.0002268298241193805	0.0009383726795084382	0.00047900319513341825	0.0007765350162395347	0.0004065750665873104
210.6986986986987	0.001411603280498017	0.00022617619370716036	0.0009346704629209835	0.0004778382894308041	0.0007740094030054316	0.00040580226961769495
210.7987987987988	0.0014059188725227371	0.00022552316032652868	0.0009309842971213641	0.0004766761085077966	0.0007714927592960273	0.0004050299355867925
210.8988988988989	0.00140025910384582	0.00022487072320096055	0.0009273140991501725	0.00047551664309556323	0.000768985040503677	0.00040425806483950736
210.998998998999	0.001394623868417968	0.00022421888161772477	0.0009236597865534299	0.0004743598839956075	0.0007664862023467791	0.00040348665777791454
211.0990990990991	0.0013890130606150457	0.00022356763492673438	0.0009200212773791536	0.0004732058220795235	0.00076399620086696	0.00040271571486057763
211.1991991991992	0.001383426575236808	0.00022291698253940214	0.0009163984901739522	0.00047205444828874626	0.0007615149924262913	0.00040194523660186713
211.29929929929932	0.0013778643075056374	0.0002222669239275092	0.0009127913439796424	0.00047090575363429384	0.0007590425337045226	0.0004011752235712812
211.39939939939939	0.0013723261530652967	0.00022161745862209268	0.000909199758329894	0.00046975972919651495	0.0007565787816963446	0.00040040567639277485
211.4994994994995	0.001366812007979636	0.00022096858621234168	0.0009056236532468796	0.00046861636612481806	0.0007541236937086603	0.00039963659574408116
211.5995995995996	0.001361321768731358	0.0002203203063444989	0.0009020629492379783	0.00046747565563740783	0.0007516772273578992	0.00039886798235604673
211.6996996996997	0.001355855332220738	0.00021967261872079028	0.0008985175672924697	0.0004663375890210145	0.0007492393405673347	0.00039809983701196447
211.7997997997998	0.0013504125957643663	0.00021902552309835106	0.0008949874288782645	0.0004652021576306134	0.0007468099915644295	0.00039733216054690663
211.8998998998999	0.0013449934570938815	0.00021837901928817554	0.0008914724559386664	0.00046406935288914814	0.0007443891388782109	0.00039656495384706917
212.0	0.0013395978143547133	0.00021773310715407154	0.0008879725708891317	0.0004629391662872465	0.0007419767413366512	0.0003957982178491103


==> anc/fig-9.dat <==
# Temperature MeV	ratio_psibarpsi(eB=0.5 GeV^2)	ratio_psibarpsi_error(eB=0.5 GeV^2)	ratio_psibarpsi(eB=0.8 GeV^2)	ratio_psibarpsi_error(eB=0.8 GeV^2)

113.0	1.5003780312526336	0.09060359675145735	1.942158408353979	0.10914855735560391
113.06306306306307	1.500575119226183	0.0906379547213163	1.942230521596656	0.10916738513936641
113.12612612612612	1.500772172907552	0.09067231069267612	1.9423025430579788	0.10918620931825807
113.1891891891892	1.5009691580045605	0.09070666266703742	1.9423743809565936	0.10920502628740825
113.25225225225225	1.5011660402250282	0.09074100864590096	1.9424459435111465	0.10922383244194633
113.31531531531532	1.5013627852767748	0.09077534663076747	1.9425171389402833	0.10924262417700137
113.37837837837837	1.50155935886762	0.09080967462313783	1.9425878754626498	0.10926139788770306
113.44144144144144	1.5017557267053832	0.09084399062451276	1.9426580612968922	0.10928014996918023
113.50450450450451	1.5019518544978847	0.09087829263639291	1.9427276046616568	0.10929887681656247
113.56756756756756	1.5021477079529437	0.09091257866027924	1.9427964137755889	0.10931757482497872
113.63063063063063	1.50234325277838	0.09094684669767217	1.9428643968573345	0.10933624038955858
113.69369369369369	1.5025384546820135	0.09098109475007288	1.9429314621255402	0.1093548699054313
113.75675675675676	1.502733279371664	0.09101532081898189	1.9429975177988514	0.10937345976772572
113.81981981981981	1.5029276925551507	0.09104952290589996	1.9430624720959147	0.10939200637157187
113.88288288288288	1.503121659940294	0.09108369901232782	1.9431262332353754	0.10941050611209846
113.94594594594595	1.503315147234913	0.09111784713976645	1.9431887094358797	0.10942895538443476
114.009009009009	1.5035081201468279	0.09115196528971636	1.943249808916074	0.10944735058371036
114.07207207207207	1.5037005443838583	0.09118605146367831	1.9433094398946036	0.10946568810505442
114.13513513513513	1.5038923856538233	0.09122010366315325	1.943367510590115	0.10948396434359642
114.1981981981982	1.5040836096645434	0.09125411988964183	1.9434239292212538	0.10950217569446485
114.26126126126127	1.5042741821238383	0.09128809814464478	1.9434786040066663	0.10952031855278976
114.32432432432432	1.504464068739527	0.09132203642966286	1.9435314431649982	0.10953838931370041
114.38738738738739	1.50465323521943	0.09135593274619669	1.9435823549148954	0.10955638437232551
114.45045045045045	1.5048416472713666	0.09138978509574736	1.9436312474750044	0.10957430012379488
114.51351351351352	1.5050292706031563	0.09142359147981549	1.9436780290639706	0.10959213296323778
114.57657657657657	1.5052160709226192	0.09145734989990173	1.9437226079004404	0.10960987928578303
114.63963963963964	1.5054020139375752	0.09149105835750693	1.9437648922030597	0.10962753548656023
114.70270270270271	1.5055870653558434	0.09152471485413183	1.9438047901904745	0.10964509796069877
114.76576576576576	1.5057711908852438	0.09155831739127718	1.9438422100813297	0.10966256310332756
114.82882882882883	1.5059543562335964	0.09159186397044372	1.9438770600942734	0.10967992730957632
114.89189189189189	1.5061365271087204	0.09162535259313231	1.9439092484479499	0.10969718697457409
114.95495495495496	1.506317669218436	0.09165878126084359	1.9439386833610057	0.10971433849345014
115.01801801801801	1.5064977482705624	0.0916921479750783	1.9439652730520867	0.1097313782613335
115.08108108108108	1.5066767299729196	0.0917254507373374	1.943988925739839	0.109748302673354
115.14414414414415	1.5068545800333273	0.09175868754912131	1.9440095496429086	0.10976510812464046
115.2072072072072	1.5070312641596053	0.0917918564119311	1.944027052979941	0.10978179101032237
115.27027027027027	1.5072067480595734	0.09182495532726753	1.9440413439695832	0.1097983477255291
115.33333333333333	1.5073809974410508	0.091857982296631	1.94405233083048	0.10981477466538958
115.3963963963964	1.5075539780118579	0.09189093532152237	1.9440599217812782	0.10983106822503308
115.45945945945945	1.5077256554798137	0.09192381240344272	1.9440640250406234	0.10984722479958953
115.52252252252252	1.5078959955527385	0.09195661154389267	1.9440645488271615	0.10986324078418785
115.58558558558559	1.5080649639384516	0.09198933074437288	1.944061401359539	0.109879112573957
115.64864864864865	1.508232526344773	0.09202196800638407	1.9440544908564013	0.10989483656402632
115.71171171171171	1.5083986484795222	0.09205452133142722	1.9440437255363947	0.10991040914952566
115.77477477477477	1.508563296050519	0.09208698872100296	1.9440290136181648	0.10992582672558349
115.83783783783784	1.5087264347655833	0.09211936817661193	1.944010263320358	0.10994108568732941
115.9009009009009	1.5088880303325345	0.09215165769975497	1.94398738286162	0.10995618242989325
115.96396396396396	1.5090480484591926	0.09218385529193285	1.9439602804605973	0.10997111334840359
116.02702702702703	1.509206454853377	0.09221595895464652	1.943928864335935	0.1099858748379896
116.09009009009009	1.5093632152229075	0.09224796668939639	1.94389304270628	0.11000046329378133
116.15315315315316	1.509518295275604	0.09227987649768332	1.9438527237902774	0.11001487511090757
116.21621621621621	1.5096716607192862	0.09231168638100828	1.943807815806574	0.11002910668449728
116.27927927927928	1.5098232772617735	0.09234339434087191	1.943758226973815	0.11004315440968049
116.34234234234235	1.5099731106108862	0.09237499837877472	1.9437038655106469	0.11005701468158602
116.4054054054054	1.5101211264744432	0.0924064964962178	1.9436446396357157	0.11007068389534314
116.46846846846847	1.510267290560265	0.09243788669470177	1.943580457567667	0.11008415844608099
116.53153153153153	1.5104115685761708	0.09246916697572738	1.943511227525147	0.11009743472892919
116.5945945945946	1.5105539262299805	0.09250033534079549	1.9434368577268017	0.11011050913901699
116.65765765765765	1.5106943292295134	0.09253138979140674	1.9433572563912769	0.11012337807147343
116.72072072072072	1.51083274328259	0.09256232832906197	1.943272331737219	0.11013603792142801
116.78378378378379	1.5109691340970297	0.09259314895526194	1.9431819919832736	0.11014848508400976
116.84684684684684	1.5111034673806518	0.09262384967150727	1.9430861453480863	0.11016071595434807
116.90990990990991	1.5112357088412764	0.09265442847929883	1.942984700050304	0.1101727269275723
116.97297297297297	1.5113658241867234	0.09268488338013736	1.9428775643085725	0.11018451439881194
117.03603603603604	1.511493779124812	0.09271521237552371	1.9427646463415371	0.11019607476319593
117.09909909909909	1.511619539363362	0.09274541346695842	1.9426458543678438	0.1102074044158532
117.16216216216216	1.5117430706101938	0.09277548465594243	1.9425210966061393	0.11021849975191367
117.22522522522523	1.511864338573126	0.09280542394397628	1.9423902812750695	0.1102293571665065
117.28828828828829	1.5119833089599792	0.09283522933256105	1.9422533165932796	0.11023997305476074
117.35135135135135	1.512099947478573	0.09286489882319726	1.9421101107794163	0.11025034381180587
117.41441441441441	1.5122142198367268	0.09289443041738588	1.9419605720521256	0.11026046583277116
117.47747747747748	1.5123260917422603	0.09292382211662753	1.9418046086300529	0.11027033551278542
117.54054054054055	1.5124355289029934	0.09295307192242275	1.9416421287318446	0.1102799492469787
117.6036036036036	1.5125424970267458	0.09298217783627283	1.9414730405761467	0.11028930343047982
117.66666666666667	1.512646961821337	0.09301113785967796	1.9412972523816046	0.11029839445841805
117.72972972972973	1.512748888994587	0.09303994999413923	1.941114672366865	0.11030721872592286
117.7927927927928	1.5128482442543154	0.09306861224115737	1.9409252087505737	0.1103157726281232
117.85585585585585	1.512944993308342	0.09309712260223302	1.9407287697513766	0.11032405256014877
117.91891891891892	1.5130391018644862	0.09312547907886704	1.9405252635879195	0.11033205491712839
117.98198198198199	1.5131305356305682	0.09315367967256005	1.9403145984788486	0.11033977609419177
118.04504504504504	1.5132192603144072	0.09318172238481304	1.9400966826428099	0.11034721248646795
118.10810810810811	1.5133052416238235	0.09320960521712662	1.939871424298449	0.11035436048908609
118.17117117117117	1.5133884452666362	0.09323732617100156	1.9396387316644121	0.11036121649717578
118.23423423423424	1.5134688369506653	0.09326488324793847	1.9393985129593456	0.11036777690586619
118.29729729729729	1.5135463823837307	0.09329227444943833	1.939150676401895	0.11037403811028634
118.36036036036036	1.5136210472736515	0.09331949777700177	1.9388951302107063	0.11037999650556596
118.42342342342343	1.5136927973282481	0.09334655123212987	1.9386317826044257	0.11038564848683408
118.48648648648648	1.5137615982553398	0.09337343281632293	1.9383605418016991	0.11039099044921996
118.54954954954955	1.5138274157627465	0.09340014053108192	1.938081316021172	0.11039601878785255
118.61261261261261	1.5138902155582878	0.09342667237790758	1.9377940134814913	0.11040072989786198
118.67567567567568	1.5139499633497835	0.09345302635830066	1.9374985424013023	0.11040512017437687
118.73873873873873	1.5140066248450532	0.09347920047376201	1.9371948109992507	0.11040918601252636
118.8018018018018	1.5140601657519168	0.09350519272579227	1.9368827274939835	0.11041292380744017
118.86486486486487	1.5141105517781939	0.09353100111589219	1.9365622001041456	0.11041632995424766
118.92792792792793	1.5141577486317042	0.09355662364556239	1.9362331370483838	0.11041940084807755
118.990990990991	1.5142017220202675	0.09358205831630406	1.9358954465453437	0.11042213288405944
119.05405405405405	1.5142424376517032	0.09360730312961751	1.9355490368136716	0.11042452245732282
119.11711711711712	1.5142798612338315	0.09363235608700382	1.9351938160720126	0.11042656596299671
119.18018018018017	1.5143139584744718	0.0936572151899635	1.9348296925390138	0.11042825979621018
119.24324324324324	1.5143446950814439	0.09368187843999753	1.9344565744333204	0.11042960035209293
119.30630630630631	1.5143720367625673	0.09370634383860654	1.9340743699735787	0.11043058402577399
119.36936936936937	1.514395949225662	0.09373060938729127	1.9336829873784345	0.11043120721238275
119.43243243243244	1.5144163981785477	0.09375467308755259	1.933282334866534	0.11043146630704848
119.49549549549549	1.5144333493290438	0.093778532940891	1.932872320656523	0.11043135770490031
119.55855855855856	1.5144467683849703	0.09380218694880771	1.9324528529670473	0.11043087780106775
119.62162162162161	1.5144566210541468	0.09382563311280312	1.9320238400167535	0.11043002299067994
119.68468468468468	1.5144628730443932	0.09384886943437798	1.931585190024287	0.11042878966886605
119.74774774774775	1.5144654900635288	0.09387189391503326	1.9311368112082943	0.11042717423075565
119.8108108108108	1.514464437819374	0.09389470455626947	1.9306786117874204	0.11042517307147759
119.87387387387388	1.5144596820197478	0.0939172993595877	1.9302104999803125	0.11042278258616156
119.93693693693693	1.5144511883724703	0.09393967632648836	1.9297323840056158	0.1104199991699365
120.0	1.5144389225853612	0.09396183345847231	1.929244172081976	0.1104168192179319
120.06306306306305	1.5144228503662398	0.0939837687570404	1.92874577242804	0.11041323912527712
120.12612612612612	1.5144029374229264	0.09400548022369326	1.928237093262453	0.11040925528710133
120.1891891891892	1.5143791494632404	0.09402696585993187	1.9277180428038614	0.11040486409853345
120.25225225225225	1.514351452195002	0.09404822366725674	1.9271885292709114	0.11040006195470364
120.31531531531532	1.5143198113260297	0.09406925164716884	1.9266484608822485	0.11039484525074039
120.37837837837837	1.5142841925641441	0.0940900478011687	1.9260977458565187	0.11038921038177296
120.44144144144144	1.5142445616171651	0.09411061013075717	1.9255362924123682	0.11038315374293106
120.50450450450451	1.514200884192912	0.0941309366374351	1.9249640087684428	0.11037667172934396
120.56756756756756	1.5141531259992047	0.09415102532270314	1.9243808031433884	0.11036976073614058
120.63063063063063	1.5141012527438629	0.09417087418806236	1.9237865837558514	0.1103624171584503
120.69369369369369	1.514045230134706	0.09419048123501295	1.9231812588244772	0.11035463739140261
120.75675675675676	1.513985023879554	0.09420984446505609	1.9225647365679124	0.11034641783012678
120.81981981981981	1.5139205996862266	0.09422896187969243	1.9219369252048026	0.11033775486975161
120.88288288288288	1.5138519232625436	0.09424783148042248	1.9212977329537937	0.11032864490540695
120.94594594594595	1.5137789603163248	0.09426645126874744	1.9206470680335317	0.11031908433222193
121.009009009009	1.5137016765553892	0.09428481924616783	1.9199848386626628	0.11030906954532549
121.07207207207207	1.5136200376875575	0.09430293341418439	1.919310953059833	0.11029859693984734
121.13513513513513	1.5135340094206484	0.09432079177429786	1.918625319443688	0.11028766291091674
121.1981981981982	1.5134435574624825	0.09433839232800911	1.9179278460328737	0.1102762638536624
121.26126126126127	1.513348647520879	0.09435573307681899	1.9172184410460364	0.11026439616321437
121.32432432432432	1.513249245303658	0.09437281202222803	1.9164970127018224	0.11025205623470147
121.38738738738739	1.5131453165186386	0.09438962716573696	1.9157634692188765	0.11023924046325306
121.45045045045045	1.5130368268736412	0.09440617650884675	1.915017718815846	0.1102259452439982
121.51351351351352	1.512923742076485	0.09442245805305804	1.914259669711376	0.1102121669720667
121.57657657657657	1.5128060278349902	0.09443846979987158	1.913489230124113	0.11019790204258739
121.63963963963964	1.5126836498569758	0.09445420975078822	1.9127063082727023	0.11018314685068975
121.70270270270271	1.512556573850262	0.09446967590730859	1.9119108123757904	0.11016789779150293
121.76576576576576	1.5124247655226688	0.09448486627093344	1.911102650652024	0.11015215126015632
121.82882882882883	1.5122881905820154	0.09449977884316374	1.910281731320047	0.11013590365177883
121.89189189189189	1.5121468147361217	0.0945144116255	1.9094479625985075	0.11011915136150052
121.95495495495496	1.5120006036928073	0.0945287626194431	1.9086012527060505	0.11010189078445021
122.01801801801801	1.5118495234549234	0.09454282981885487	1.9077415104427233	0.1100841183126553
122.08108108108108	1.5116935657299226	0.09455661055207487	1.9068686952631644	0.11006583006792625
122.14414414414415	1.5115327675125623	0.09457010097489948	1.905982855867118	0.11004702169599334
122.2072072072072	1.5113671704074634	0.09458329712377056	1.9050840500387225	0.11002768879412628
122.27027027027027	1.5111968160192473	0.09459619503512928	1.9041723355621172	0.11000782695959443
122.33333333333333	1.5110217459525348	0.09460879074541828	1.9032477702214423	0.10998743178966763
122.3963963963964	1.5108420018119473	0.09462108029107863	1.9023104118008358	0.10996649888161447
122.45945945945945	1.510657625202106	0.09463305970855207	1.9013603180844383	0.10994502383270577
122.52252252252252	1.5104686577276318	0.09464472503428079	1.900397546856388	0.10992300224021034
122.58558558558559	1.5102751409931463	0.09465607230470607	1.8994221559008246	0.10990042970139802
122.64864864864865	1.51007711660327	0.0946670975562699	1.8984342030018877	0.10987730181353772
122.71171171171171	1.5098746261626248	0.09467779682541366	1.8974337459437158	0.10985361417389972
122.77477477477477	1.509667711275831	0.09468816614857956	1.8964208425104492	0.10982936237975349
122.83783783783784	1.5094564135475104	0.0946982015622091	1.8953955504862263	0.10980454202836865
122.9009009009009	1.5092407745822842	0.09470789910274391	1.8943579276551867	0.10977914871701389
122.96396396396396	1.509020835984773	0.09471725480662585	1.8933080318014697	0.10975317804295959
123.02702702702703	1.5087966393595982	0.09472626471029644	1.8922459207092142	0.10972662560347501
123.09009009009009	1.5085682263113809	0.09473492485019763	1.8911716521625603	0.10969948699582976
123.15315315315316	1.5083356384447426	0.09474323126277107	1.890085283945647	0.10967175781729355
123.21621621621621	1.508098917364304	0.09475117998445859	1.888986873842613	0.10964343366513551
123.27927927927928	1.5078581046746864	0.0947587670517015	1.887876479637598	0.10961451013662549
123.34234234234233	1.5076132419805108	0.0947659885009422	1.8867541591147416	0.10958498282903306
123.4054054054054	1.5073643708863989	0.09477284036862199	1.8856199700581824	0.1095548473396275
123.46846846846847	1.507111532996971	0.09477931869118261	1.8844739702520599	0.10952409926567863
123.53153153153153	1.506854769916849	0.09478541950506592	1.8833162174805138	0.10949273420445593
123.5945945945946	1.506594123250654	0.09479113884671364	1.882146769527683	0.10946074775322878
123.65765765765765	1.5063296346030066	0.0947964727525673	1.8809656841777072	0.10942813550926678
123.72072072072072	1.5060613455785283	0.09480141725906877	1.8797730192147248	0.10939489306983963
123.78378378378378	1.5057892977818401	0.09480596840265976	1.878568832422876	0.10936101603221693
123.84684684684684	1.5055135328175635	0.09481012221978224	1.8773531815862994	0.10932649999366784
123.90990990990991	1.5052340922903191	0.09481387474687752	1.8761261244891347	0.10929134055146217
123.97297297297297	1.5049510178047285	0.09481722202038745	1.8748877189155213	0.10925553330286952
124.03603603603604	1.504664350965413	0.09482016007675376	1.873638022649598	0.10921907384515928
124.09909909909909	1.5043741333769929	0.09482268495241841	1.8723770934755044	0.10918195777560102
124.16216216216216	1.50408040664409	0.09482479268382293	1.8711049891773797	0.10914418069146414
124.22522522522522	1.5037832123713257	0.09482647930740906	1.8698217675393634	0.10910573819001868
124.28828828828829	1.5034825921633206	0.09482774085961854	1.868527486345594	0.10906662586853377
124.35135135135135	1.5031785876246961	0.0948285733768931	1.8672222033802117	0.10902683932427892
124.41441441441441	1.502871240360073	0.09482897289567449	1.8659059764273556	0.10898637415452406
124.47747747747748	1.5025605919740728	0.09482893545240434	1.8645788632711644	0.10894522595653822
124.54054054054055	1.5022466840713165	0.09482845708352439	1.863240921695778	0.10890339032759133
124.6036036036036	1.5019295582564256	0.09482753382547648	1.8618922094853356	0.10886086286495278
124.66666666666667	1.5016092561340209	0.09482616171470248	1.860532784423976	0.10881763916589204
124.72972972972973	1.5012858193087233	0.09482433678764368	1.8591627042958394	0.10877371482767884
124.7927927927928	1.5009592893851544	0.09482205508074204	1.857782026885064	0.10872908544758264
124.85585585585585	1.5006297079679354	0.09481931263043952	1.85639080997579	0.10868374662287295
124.91891891891892	1.5002971166616872	0.09481610547317731	1.8549891113521557	0.10863769395081924
124.98198198198199	1.499961557071031	0.0948124296453976	1.8535769887983014	0.10859092302869133
125.04504504504504	1.499623070800588	0.09480828118354201	1.852154500098366	0.1085434294537585
125.10810810810811	1.4992816994549791	0.09480365612405228	1.8507217030364882	0.10849520882329045
125.17117117117117	1.4989374846388257	0.09479855050336983	1.8492786553968084	0.10844625673455655
125.23423423423424	1.498590467956749	0.09479296035793683	1.8478254149634648	0.1083965687848264
125.29729729729729	1.49824069101337	0.0947868817241948	1.8463620395205975	0.10834614057136982
125.36036036036036	1.4978881954133099	0.09478031063858539	1.8448885868523452	0.10829496769145597
125.42342342342343	1.4975330227611898	0.09477324313755053	1.8434051147428474	0.10824304574235444
125.48648648648648	1.497175214661631	0.09476567525753177	1.8419116809762435	0.10819037032133505
125.54954954954955	1.4968148127192544	0.09475760303497083	1.8404083433366727	0.10813693702566707
125.61261261261261	1.4964518585386815	0.09474902250630957	1.838895159608274	0.10808274145262009
125.67567567567568	1.496086393724533	0.09473992970798972	1.8373721875751872	0.10802777919946405
125.73873873873873	1.4957184598814304	0.09473032067645293	1.8358394850215516	0.10797204586346787
125.8018018018018	1.4953480986139946	0.09472019144814092	1.8342971097315057	0.10791553704190138
125.86486486486487	1.494975351526847	0.09470953805949545	1.832745119489189	0.10785824833203428
125.92792792792793	1.4946002602246085	0.09469835654695813	1.831183572078742	0.10780017533113584
125.990990990991	1.4942228663119002	0.09468664294697093	1.8296125252843023	0.10774131363647566
126.05405405405405	1.4938432113933438	0.09467439329597549	1.8280320368900103	0.10768165884532332
126.11711711711712	1.4934613370735597	0.09466160363041332	1.8264421646800044	0.10762120655494867
126.18018018018017	1.4930772849571694	0.09464826998672626	1.8248429664384251	0.10755995236262061
126.24324324324324	1.4926910966487945	0.09463438840135618	1.8232344999494106	0.10749789186560921
126.30630630630631	1.4923028137530552	0.09461995491074482	1.8216168229971001	0.10743502066118404
126.36936936936937	1.4919124778745736	0.09460496555133369	1.8199899933656338	0.10737133434661417
126.43243243243244	1.49152013061797	0.09458941635956464	1.8183540688391502	0.10730682851916962
126.49549549549549	1.4911258135878662	0.09457330337187952	1.8167091072017896	0.10724149877611955
126.55855855855856	1.490729568388883	0.09455662262471987	1.8150551662376897	0.10717534071473378
126.62162162162161	1.4903314366256417	0.09453937015452729	1.8133923037309914	0.10710834993228191
126.68468468468468	1.4899314599027633	0.09452154199774399	1.8117205774658323	0.1070405220260332
126.74774774774775	1.489529679824869	0.09450313419081124	1.8100400452263532	0.10697185259325737
126.8108108108108	1.4891261379965801	0.09448414277017092	1.8083507647966928	0.10690233723122389
126.87387387387388	1.4887208760225177	0.09446456377226475	1.80665279396099	0.10683197153720236
126.93693693693693	1.4883139355073027	0.09444439323353437	1.8049461905033848	0.10676075110846217
127.0	1.4879053580555566	0.09442362719042174	1.803231012208016	0.10668867154227324
127.06306306306305	1.4874951852719005	0.09440226167936838	1.8015073168590232	0.10661572843590483
127.12612612612612	1.4870834587609552	0.09438029273681625	1.799775162240545	0.10654191738662633
127.1891891891892	1.4866702201273418	0.09435771639920687	1.7980346061367212	0.10646723399170765
127.25225225225225	1.486255510975682	0.09433452870298198	1.7962857063316917	0.10639167384841808
127.31531531531532	1.4858393729105965	0.09431072568458332	1.7945285206095944	0.1063152325540273
127.37837837837837	1.4854218475367071	0.09428630338045274	1.79276310675457	0.10623790570580482
127.44144144144144	1.485002976458634	0.09426125782703176	1.7909895225507562	0.10615968890102001
127.5045045045045	1.484582801280999	0.09423558506076213	1.7892078257822939	0.1060805777369429
127.56756756756756	1.4841613636084228	0.0942092811180858	1.7874180742333212	0.10600056781084244
127.63063063063063	1.4837387050455269	0.0941823420354444	1.7856203256879781	0.10591965471998843
127.69369369369369	1.4833148671969325	0.09415476384927934	1.7838146379304034	0.10583783406165059
127.75675675675676	1.4828898916672604	0.09412654259603292	1.7820010687447367	0.10575510143309796
127.81981981981981	1.4824638200611324	0.09409767431214655	1.7801796759151172	0.10567145243160081
127.88288288288288	1.4820366939831686	0.09406815503406196	1.7783505172256842	0.10558688265442795
127.94594594594594	1.4816085550379912	0.09403798079822079	1.776513650460577	0.10550138769884942
128.00900900900902	1.4811794448302207	0.09400714764106499	1.774669133403934	0.10541496316213461
128.07207207207207	1.4807494049644783	0.09397565159903609	1.7728170238398961	0.10532760464155289
128.13513513513513	1.4803184770453854	0.09394348870857583	1.770957379552602	0.1052393077343744
128.19819819819818	1.4798867026775628	0.09391065500612605	1.76909025832619	0.10515006803786786
128.26126126126127	1.4794541234656322	0.09387714652812851	1.7672157179448	0.10505988114930331
128.32432432432432	1.4790207810142142	0.09384295931102482	1.7653338161925722	0.10496874266595013
128.38738738738738	1.4785867169279303	0.09380808939125662	1.7634446108536448	0.10487664818507814
128.45045045045046	1.4781519728114016	0.09377253280526598	1.7615481597121567	0.10478359330395637
128.51351351351352	1.477716590269249	0.09373628558949432	1.7596445205522486	0.10468957361985498
128.57657657657657	1.477280610906094	0.09369934378038358	1.7577337511580593	0.10459458473004313
128.63963963963963	1.4768440763265573	0.09366170341437507	1.7558159093137276	0.1044986222317903
128.7027027027027	1.4764070281352606	0.09362336052791109	1.753891052803392	0.1044016817223663
128.76576576576576	1.4759695079368247	0.09358431115743293	1.7519592394111938	0.10430375879904041
128.82882882882882	1.475531557335871	0.09354455133938255	1.7500205269212712	0.10420484905908245
128.8918918918919	1.4750932179370198	0.09350407711020159	1.7480749731177627	0.10410494809976167
128.95495495495496	1.474654531344893	0.09346288450633178	1.746122635784809	0.1040040515183479
129.018018018018	1.474215539164112	0.09342096956421475	1.7441635727065492	0.10390215491211041
129.0810810810811	1.4737762829992975	0.09337832832029247	1.7421978416671213	0.1037992538783189
129.14414414414415	1.4733368044550708	0.09333495681100656	1.740225500450666	0.10369534401424296
129.2072072072072	1.4728971451360529	0.09329085107279855	1.7382466068413223	0.10359042091715198
129.27027027027026	1.4724573466468653	0.09324600714211051	1.736261218623229	0.10348448018431577
129.33333333333334	1.4720174505921284	0.09320042105538406	1.734269393580525	0.10337751741300338
129.3963963963964	1.4715774985764645	0.09315408884906062	1.7322711894973506	0.10326952820048496
129.45945945945945	1.4711375322044935	0.09310700655958215	1.730266664157845	0.10316050814402955
129.52252252252254	1.470697593080837	0.09305917022339072	1.728255875346146	0.10305045284090697
129.5855855855856	1.4702577228101168	0.0930105758769274	1.726238880846395	0.10293935788838682
129.64864864864865	1.4698179629969532	0.0929612195566345	1.7242157384427306	0.10282721888373836
129.7117117117117	1.4693783552459678	0.0929110972989533	1.7221865059192913	0.10271403142423141
129.77477477477478	1.4689389411617815	0.09286020514032567	1.7201512410602162	0.10259979110713524
129.83783783783784	1.4684997623490155	0.09280853911719344	1.718110001649646	0.10248449352971978
129.9009009009009	1.4680608604122913	0.09275609526599826	1.7160628454717195	0.10236813428925418
129.96396396396398	1.4676222769562295	0.09270286962318186	1.7140098303105744	0.10225070898300825
130.02702702702703	1.4671840524828257	0.09264885840989023	1.7119510131751856	0.10213221340887357
130.0900900900901	1.4667461910665818	0.09259406394934067	1.7098864254653081	0.10201264999271387
130.15315315315314	1.4663086528811515	0.09253849591870666	1.707816067717574	0.10189202914813722
130.21621621621622	1.4658713954865585	0.09248216443297752	1.7057399386311811	0.10177036176430121
130.27927927927928	1.4654343764428257	0.09242507960714286	1.7036580369053302	0.10164765873036419
130.34234234234233	1.4649975533099755	0.09236725155619219	1.7015703612392201	0.10152393093548395
130.40540540540542	1.4645608836480308	0.09230869039511524	1.6994769103320488	0.10139918926881819
130.46846846846847	1.4641243250170148	0.09224940623890165	1.697377682883017	0.10127344461952537
130.53153153153153	1.4636878349769502	0.09218940920254148	1.6952726775913232	0.10114670787676283
130.59459459459458	1.4632513710878596	0.09212870940102336	1.6931618931561658	0.10101898992968872
130.65765765765767	1.4628148909097658	0.09206731694933801	1.691045328276744	0.10089030166746105
130.72072072072072	1.462378352002692	0.09200524196247428	1.688922981652258	0.10076065397923784
130.78378378378378	1.4619417119266611	0.09194249455542203	1.6867948519819063	0.10063005775417666
130.84684684684686	1.4615049282416952	0.09187908484317098	1.6846609379648871	0.10049852388143554
130.9099099099099	1.4610679585078183	0.09181502294071053	1.6825212383004016	0.1003660632501725
130.97297297297297	1.4606307602850523	0.09175031896303054	1.6803757516876474	0.10023268674954544
131.03603603603602	1.4601932911334206	0.09168498302512074	1.6782244768258239	0.10009840526871217
131.0990990990991	1.4597555086129455	0.09161902524197019	1.676067412414129	0.09996322969683047
131.16216216216216	1.4593173702836504	0.09155245572856907	1.6739045571517643	0.0998271709230587
131.22522522522522	1.4588788337055578	0.09148528459990679	1.6717359097379276	0.09969023983655478
131.2882882882883	1.458439856438691	0.09141752197097286	1.6695614688718172	0.09955244732647595
131.35135135135135	1.458000396043072	0.09134917795675723	1.6673812332526339	0.09941380428198077
131.4144144144144	1.4575604100787243	0.0912802626722492	1.665195201579576	0.09927432159222704
131.47747747747746	1.4571198561056709	0.09121078623243872	1.6630033725518425	0.09913401014637246
131.54054054054055	1.4566786916839338	0.09114075875231498	1.6608057448686318	0.09899288083357516
131.6036036036036	1.4562368743735368	0.09107019034686803	1.6586023172291446	0.09885094454299304
131.66666666666666	1.4557943617345024	0.09099909113108728	1.6563930883325795	0.09870821216378378
131.72972972972974	1.455351111326853	0.09092747121996247	1.6541780568781341	0.09856469458510553
131.7927927927928	1.454907080710612	0.090855340728483	1.6519572215650098	0.09842040269611618
131.85585585585585	1.4544622274458021	0.0907827097716386	1.6497305810924048	0.09827534738597354
131.9189189189189	1.4540165090924462	0.09070958846441901	1.6474981341595178	0.09812953954383585
131.981981981982	1.4535698832105663	0.09063598692181374	1.645259879465547	0.09798299005886024
132.04504504504504	1.4531223073601869	0.09056191525881241	1.6430158157096941	0.09783570982020573
132.1081081081081	1.4526737391013298	0.09048738359040476	1.6407659415911566	0.09768770971702945
132.17117117117118	1.4522241359940176	0.09041240203158007	1.6385102558091331	0.09753900063848964
132.23423423423424	1.451773455598274	0.09033698069732854	1.6362487570628241	0.09738959347374399
132.2972972972973	1.4513216554741213	0.09026112970263922	1.633981444051428	0.09723949911195062
132.36036036036035	1.4508686931815822	0.09018485916250218	1.631708315474144	0.09708872844226724
132.42342342342343	1.45041452628068	0.09010817919190695	1.6294293700301703	0.09693729235385207
132.48648648648648	1.4499591123314373	0.0900310999058429	1.627144606418708	0.09678520173586291
132.54954954954954	1.4495024088938768	0.0899536314192998	1.6248540233389548	0.09663246747745746
132.61261261261262	1.4490443735280212	0.08987578384726735	1.622557619490109	0.09647910046779373
132.67567567567568	1.4485849637938943	0.0897975673047352	1.6202553935713717	0.09632511159603008
132.73873873873873	1.4481241372515181	0.08971899190669264	1.6179473442819414	0.09617051175132363
132.8018018018018	1.4476618514609156	0.08964006776812972	1.6156334703210171	0.09601531182283296
132.86486486486487	1.4471980639821096	0.08956080500403585	1.6133137703877964	0.09585952269971576
132.92792792792793	1.4467327323751231	0.08948121372940065	1.6109882431814808	0.09570315527112983
132.99099099099098	1.446265814199979	0.08940130405921376	1.6086568874012686	0.0955462204262334
133.05405405405406	1.4457972670166996	0.08932108610846479	1.6063197017463575	0.09538872905418405
133.11711711711712	1.4453270483853085	0.08924056999214336	1.6039766849159487	0.09523069204413981
133.18018018018017	1.4448551158658285	0.08915976582523932	1.6016278356092404	0.09507212028525869
133.24324324324323	1.4443814270182818	0.08907868372274197	1.599273152525432	0.09491302466669838
133.3063063063063	1.4439059394026914	0.08899733379964103	1.5969126343637206	0.09475341607761711
133.36936936936937	1.4434286105790808	0.08891572617092636	1.5945462798233083	0.09459330540717248
133.43243243243242	1.4429493981074724	0.08883387095158712	1.5921740876033934	0.09443270354452293
133.4954954954955	1.4424682595478884	0.08875177825661329	1.589796056403173	0.09427162137882561
133.55855855855856	1.441985152460353	0.0886694582009947	1.587412184921849	0.09411006979923908
133.6216216216216	1.4415000344048878	0.0885869208997202	1.5850224718586192	0.09394805969492082
133.68468468468467	1.4410128629415166	0.0885041764677802	1.582626915912683	0.09378560195502927
133.74774774774775	1.4405235956302618	0.08842123502016397	1.580225515783238	0.0936227074687217
133.8108108108108	1.440032190031146	0.08833810667186126	1.5778182701694858	0.09345938712515656
133.87387387387386	1.4395386037041926	0.08825480153786136	1.5754051777706244	0.09329565181349142
133.93693693693695	1.439042794209424	0.08817132973315434	1.5729862372858516	0.09313151242288431
134.0	1.4385447191068632	0.08808770137272937	1.5705614474143685	0.09296697984249347
134.06306306306305	1.4380443359565331	0.08800392657157663	1.568130806855374	0.09280206496147636
134.1261261261261	1.4375416023184568	0.08792001544468542	1.5656943143080664	0.09263677866899112
134.1891891891892	1.4370364757526561	0.08783597810704524	1.563251968471644	0.09247113185419542
134.25225225225225	1.436528913819155	0.08775182467364584	1.5608037680453082	0.0923051354062473
134.3153153153153	1.436018874077976	0.08766756525947705	1.5583497117282568	0.0921388002143051
134.3783783783784	1.4355063140891418	0.0875832099795284	1.5558897982196878	0.09197213716752606
134.44144144144144	1.4349911914126752	0.08749876894878927	1.5534240262188028	0.09180515715506854
134.5045045045045	1.4344734636085996	0.08741425228224942	1.5509523944247994	0.09163787106609034
134.56756756756755	1.4339530882369371	0.08732967009489845	1.5484749015368768	0.09147028978974947
134.63063063063063	1.4334300228577108	0.0872450325017261	1.5459915462542337	0.09130242421520374
134.6936936936937	1.4329042250309434	0.0871603496177219	1.5435023272760704	0.09113428523161093
134.75675675675674	1.4323756523166584	0.08707563155787557	1.5410072433015856	0.09096588372812908
134.81981981981983	1.4318442622748782	0.0869908884371764	1.5385062930299769	0.0907972305939162
134.88288288288288	1.4313100124656253	0.08690613037061456	1.535999475160446	0.09062833671813009
134.94594594594594	1.4307728604489234	0.08682136747317915	1.5334867883921905	0.09045921298992876
135.009009009009	1.4302327637847942	0.0867366098598602	1.53096823142441	0.09028987029847013
135.07207207207207	1.4296896800332615	0.08665186764564714	1.528443802956302	0.09012031953291189
135.13513513513513	1.4291435667543477	0.08656715094552969	1.525913501687068	0.08995057158241238
135.19819819819818	1.428594381508076	0.08648246987449726	1.523377326315906	0.08978063733612918
135.26126126126127	1.4280420818544686	0.0863978345475398	1.5208352755420143	0.08961052768322042
135.32432432432432	1.427486625353549	0.08631325507964649	1.5182873480645935	0.0894402535128439
135.38738738738738	1.42692796956534	0.08622874158580751	1.5157335425828427	0.0892698257141572
135.45045045045043	1.426366072049864	0.08614430418101204	1.5131738577959601	0.08909925517631889
135.51351351351352	1.4258008903671442	0.08605995298024982	1.5106082924031439	0.08892855278848633
135.57657657657657	1.4252323820772033	0.08597569809851047	1.5080368451035957	0.08875772943981786
135.63963963963963	1.4246605047400642	0.08589154965078394	1.505459514596513	0.08858679601947117
135.7027027027027	1.4240852159157495	0.08580751775205919	1.5028762995810947	0.08841576341660407
135.76576576576576	1.4235064731642826	0.0857236125173263	1.5002871987565412	0.088244642520375
135.82882882882882	1.422924234045686	0.08563984406157499	1.4976922108220507	0.08807344421994123
135.8918918918919	1.422338456119982	0.08555622249979444	1.4950913344768217	0.08790217940446099
135.95495495495496	1.4217490969471949	0.08547275794697473	1.4924845684200552	0.0877308589630923
136.018018018018	1.4211561140873463	0.08538946051810514	1.489871911350949	0.08755949378499284
136.0810810810811	1.4205594651004592	0.08530634032817552	1.4872533619687012	0.08738809475932052
136.14414414414415	1.4199591075465565	0.0852234074921755	1.4846289189725135	0.0872166727752336
136.2072072072072	1.419354998985662	0.08514067212509457	1.4819985810615834	0.08704523872188963
136.27027027027026	1.418747096977797	0.08505814434192227	1.4793623469351105	0.08687380348844675
136.33333333333334	1.418135359082985	0.08497583425764865	1.4767202152922925	0.08670237796406255
136.3963963963964	1.4175197428612494	0.08489375198726279	1.4740721848323306	0.08653097303789514
136.45945945945945	1.4169002058726123	0.08481190764575475	1.4714182542544232	0.08635959959910278
136.52252252252254	1.4162767056770966	0.08473031134811382	1.4687584222577676	0.08618826853684314
136.5855855855856	1.4156491998347258	0.08464897320932996	1.466092687541566	0.08601699074027402
136.64864864864865	1.4150176459055224	0.08456790334439246	1.463421048805016	0.08584577709855323
136.7117117117117	1.414382001449509	0.08448711186829105	1.4607435047473165	0.0856746385008389
136.77477477477478	1.4137422240267083	0.08440660889601537	1.458060054067666	0.08550358583628881
136.83783783783784	1.4130982711971438	0.08432640454255513	1.4553706954652652	0.08533262999406122
136.9009009009009	1.412450100520838	0.08424650892289998	1.4526754276393128	0.08516178186331369
136.96396396396398	1.4117976695578134	0.08416693215203952	1.4499742492890062	0.08499105233320425
137.02702702702703	1.4111409358680933	0.08408768434496317	1.4472671591135473	0.08482045229289081
137.0900900900901	1.4104798570117008	0.08400877561666076	1.4445541558121335	0.08464999263153128
137.15315315315314	1.409814390548658	0.08393021608212181	1.4418352380839643	0.08447968423828367
137.21621621621622	1.409144494038988	0.08385201585633595	1.4391104046282375	0.08430953800230578
137.27927927927928	1.4084701250427138	0.0837741850542929	1.4363796541441547	0.08413956481275564
137.34234234234233	1.4077912411198588	0.08369673379098208	1.4336429853309136	0.08396977555879104
137.40540540540542	1.4071077998304444	0.08361967218139343	1.4309003968877123	0.08380018112956988
137.46846846846847	1.4064197587344949	0.08354301034051637	1.4281518875137522	0.08363079241425031
137.53153153153153	1.4057270753920323	0.08346675838334072	1.4253974559082314	0.08346162030199
137.59459459459458	1.40502970736308	0.08339092642485568	1.4226371007703489	0.08329267568194687
137.65765765765767	1.40432761220766	0.08331552458005109	1.4198708207993023	0.08312396944327871
137.72072072072072	1.403620747485796	0.08324056296391669	1.4170986146942937	0.08295551247514399
137.78378378378378	1.4029090707575107	0.08316605169144209	1.4143204811545205	0.0827873156667005
137.84684684684686	1.402192539582826	0.08309200087761681	1.411536418879181	0.08261938990710538
137.9099099099099	1.4014711115217664	0.08301842063743048	1.4087464265674763	0.08245174608551753
137.97297297297297	1.4007447441343535	0.08294532108587283	1.4059505029186048	0.08228439509109431
138.03603603603602	1.4000133949806108	0.08287271233793347	1.4031486466317653	0.08211734781299362
138.0990990990991	1.3992770216205601	0.08280060450860172	1.4003408564061557	0.0819506151403736
138.16216216216216	1.3985355816142258	0.08272900771286773	1.3975271309409774	0.08178420796239239
138.22522522522522	1.3977890325216293	0.0826579320657207	1.3947074689354289	0.08161813716820743
138.2882882882883	1.3970373319027944	0.08258738768215057	1.3918818690887074	0.08145241364697664
138.35135135135135	1.3962804373177438	0.08251738467714642	1.3890503301000148	0.08128704828785827
138.4144144144144	1.3955183063265002	0.08244793316569854	1.386212850668549	0.0811220519800101
138.47747747747746	1.394750896489086	0.08237904326279621	1.3833694294935086	0.08095743561259017
138.54054054054055	1.3939781653655248	0.08231072508342896	1.3805200652740923	0.08079321007475615
138.6036036036036	1.3932000705158387	0.08224298874258673	1.3776647567095013	0.08062938625566596
138.66666666666666	1.3924165695000514	0.08217584435525904	1.3748035024989336	0.08046597504447772
138.72972972972974	1.391627619878185	0.0821093020364353	1.3719363013415866	0.08030298733034924
138.7927927927928	1.390833179210263	0.08204337190110511	1.3690631519366623	0.08014043400243853
138.85585585585585	1.3900332050563078	0.08197806406425878	1.3661840529833587	0.07997832594990328
138.9189189189189	1.3892276549763425	0.08191338864088493	1.3632990031808747	0.07981667406190163
138.981981981982	1.3884164865303892	0.08184935574597396	1.360408001228408	0.07965548922759147
139.04504504504504	1.3875996572784717	0.08178597549451494	1.3575110458251602	0.07949478233613083
139.1081081081081	1.3867771247806127	0.08172325800149793	1.35460813567033	0.07933456427667707
139.17117117117118	1.3859488465968341	0.08166121338191235	1.3516992694631136	0.07917484593838886
139.23423423423424	1.38511478028716	0.0815998517507478	1.3487844459027145	0.07901563821042357
139.2972972972973	1.3842748834116128	0.08153918322299414	1.3458636636883292	0.0788569519819392
139.36036036036035	1.383429113530215	0.08147921791364066	1.3429369215191578	0.07869879814209402
139.42342342342343	1.38257742820299	0.08141996593767697	1.3400042180943972	0.07854118758004558
139.48648648648648	1.38171978498996	0.08136143741009316	1.3370655521132495	0.07838413118495202
139.54954954954954	1.3808561414511487	0.08130364244587829	1.3341209222749129	0.07822763984597125
139.61261261261262	1.3799864551465775	0.08124659116002253	1.3311703272785844	0.07807172445226074
139.67567567567568	1.379110683636271	0.08119029366751507	1.3282137658234663	0.07791639589297894
139.73873873873873	1.3782287844802512	0.08113476008334586	1.325251236608756	0.07776166505728388
139.8018018018018	1.3773407152385406	0.08108000052250397	1.3222827383336533	0.0776075428343328
139.86486486486487	1.3764464334711624	0.08102602509997969	1.3193082696973555	0.07745404011328427
139.92792792792793	1.3755458967381398	0.08097284393076243	1.3163278293990643	0.07730116778329577
139.99099099099098	1.3746390625994953	0.08092046712984158	1.3133414161379777	0.07714893673352552
140.05405405405406	1.3737258886152512	0.08086890481220688	1.3103490286132933	0.07699735785313111
140.11711711711712	1.3728063323454314	0.08081816709284817	1.3073506655242129	0.07684644203127089
140.18018018018017	1.3718803513500584	0.08076826408675475	1.3043463255699344	0.07669620015710243
140.24324324324323	1.3709479031891547	0.08071920590891646	1.301336007449657	0.07654664311978376
140.3063063063063	1.370008945422743	0.08067100267432281	1.2983197098625778	0.07639778180847279
140.36936936936937	1.369063435610847	0.08062366449796354	1.2952974315078998	0.07624962711232741
140.43243243243242	1.3681113313134887	0.08057720149482805	1.2922691710848198	0.07610218992050577
140.4954954954955	1.3671525900906911	0.0805316237799063	1.2892349272925356	0.07595548112216532
140.55855855855856	1.3661871695024776	0.08048694146818769	1.2861946988302495	0.07580951160646454
140.6216216216216	1.3652150271088708	0.08044316467466195	1.283148484397159	0.07566429226256077
140.68468468468467	1.3642361204698932	0.0804003035143187	1.2800962826924631	0.07551983397961226
140.74774774774775	1.3632504071455673	0.08035836810214725	1.27703809241536	0.07537614764677703
140.8108108108108	1.3622578446959173	0.08031736855313776	1.2739739122650509	0.07523324415321275
140.87387387387386	1.361258390680965	0.0802773149822793	1.2709037409407338	0.07509113438807746
140.93693693693695	1.3602520026607332	0.08023821750456195	1.2678275771416065	0.07494982924052895
141.0	1.3592386381952455	0.0802000862349751	1.264745419566871	0.07480933959972536
141.06306306306305	1.358218254844524	0.08016293128850849	1.261657266915725	0.07466967635482458
141.1261261261261	1.3571908101685919	0.08012676278015152	1.2585631178873675	0.07453085039498442
141.1891891891892	1.3561562617274716	0.08009159082489392	1.2554629711809961	0.07439287260936267
141.25225225225225	1.355114567081187	0.08005742553772555	1.2523568254958128	0.07425575388711747
141.3153153153153	1.3540656837897602	0.0800242770336358	1.2492446795310155	0.07411950511740661
141.3783783783784	1.3530095694132132	0.07999215542761429	1.2461265319858017	0.0739841371893879
141.44144144144144	1.3519461815115705	0.07996107083465087	1.2430023815593731	0.07384966099221968
141.5045045045045	1.3508754776448542	0.07993103336973484	1.2398722269509281	0.07371608741505953
141.56756756756755	1.3497974153730872	0.07990205314785592	1.236736066859665	0.07358342734706547
141.63063063063063	1.3487119522562918	0.07987414028400397	1.2335938999847822	0.07345169167739518
141.6936936936937	1.3476190458544917	0.07984730489316838	1.230445725025481	0.07332089129520714
141.75675675675674	1.3465186537277094	0.07982155709033878	1.2272915406809597	0.07319103708965857
141.81981981981983	1.3454107334359675	0.0797969069905049	1.2241313456504155	0.07306213994990762
141.88288288288288	1.3442952425392891	0.07977336470865626	1.2209651386330507	0.07293421076511275
141.94594594594594	1.3431721385976974	0.07975094035978258	1.217792918328063	0.0728072604244312
142.009009009009	1.342041379177956	0.07972964403910865	1.2146146835127918	0.07268129980956795
142.07207207207207	1.3409029252713522	0.07970947580134091	1.2114304726600211	0.07255633601606037
142.13513513513513	1.3397567468551799	0.07969040935470861	1.2082404284040136	0.07243236620448135
142.19819819819818	1.3386028153628278	0.07967241413824389	1.2050447102574053	0.07230938592553793
142.26126126126127	1.3374411022276846	0.0796554595909792	1.2018434777328335	0.07218739072993663
142.32432432432432	1.336271578883141	0.07963951515194656	1.198636890342939	0.07206637616838407
142.38738738738738	1.3350942167625854	0.07962455026017812	1.1954251076003577	0.07194633779158743
142.45045045045043	1.3339089872994072	0.07961053435470622	1.192208289017728	0.07182727115025267
142.51351351351352	1.3327158619269959	0.07959743687456322	1.1889865941076867	0.07170917179508685
142.57657657657657	1.331514812078741	0.07958522725878125	1.1857601823828745	0.0715920352767967
142.63963963963963	1.3303058091880318	0.0795738749463929	1.1825292133559278	0.07147585714608895
142.7027027027027	1.3290888246882568	0.07956334937642984	1.1792938465394833	0.0713606329536699
142.76576576576576	1.3278638300128067	0.07955361998792476	1.1760542414461819	0.07124635825024672
142.82882882882882	1.3266307965950703	0.07954465621990936	1.1728105575886603	0.07113302858652604
142.89189189189187	1.325389695868437	0.07953642751141665	1.169562954479556	0.07102063951321425
142.95495495495496	1.324140499266295	0.07952890330147833	1.166311591631506	0.0709091865810183
143.018018018018	1.3228831782220356	0.07952205302912696	1.1630566285571513	0.07079866534064483
143.08108108108107	1.3216177041690471	0.07951584613339446	1.159798224769128	0.07068907134280045
143.14414414414415	1.320344048540718	0.07951025205331341	1.1565365397800735	0.07058040013819189
143.2072072072072	1.3190621827704396	0.07950524022791572	1.1532717331026276	0.07047264727752589
143.27027027027026	1.3177720782916	0.07950078009623407	1.1500039642494277	0.07036580831150907
143.33333333333334	1.3164737065375884	0.07949684109730004	1.1467333927331098	0.07025987879084827
143.3963963963964	1.3151670389417949	0.07949339267014677	1.1434601780663152	0.0701548542662499
143.45945945945945	1.3138520469376085	0.07949040425380582	1.1401844797616802	0.0700507302884209
143.5225225225225	1.3125287019584184	0.07948784528730957	1.1369064573318426	0.06994750240806802
143.5855855855856	1.3111969754376136	0.07948568520969024	1.1336262702894397	0.06984516617589764
143.64864864864865	1.3098568388085843	0.07948389345998041	1.130344078147112	0.06974371714261662
143.7117117117117	1.3085082635047196	0.07948243947721212	1.1270600404174957	0.06964315085893202
143.77477477477478	1.3071512209594076	0.07948129270041737	1.1237743166132277	0.06954346287554958
143.83783783783784	1.3057856826060394	0.07948042256862886	1.120487066246949	0.0694446487431769
143.9009009009009	1.304411619878004	0.07947979852087839	1.117198448831296	0.06934670401252063
143.96396396396398	1.3030290042086894	0.07947938999619841	1.1139086238789053	0.06924962423428671
144.02702702702703	1.301637807031487	0.0794791664336213	1.110617750902418	0.06915340495918243
144.0900900900901	1.3002379997797848	0.07947909727217917	1.10732598941447	0.06905804173791474
144.15315315315314	1.2988295538869723	0.07947915195090416	1.1040334989277	0.06896353012118972
144.21621621621622	1.2974124407864382	0.07947929990882874	1.1007404389547444	0.06886986565971398
144.27927927927928	1.2959866319115734	0.07947951058498492	1.097446969008244	0.06877704390419492
144.34234234234233	1.2945520986957666	0.0794797534184053	1.0941532486008354	0.06868506040533873
144.40540540540542	1.2931088125724062	0.07947999784812176	1.0908594372451548	0.06859391071385212
144.46846846846847	1.291656744974883	0.07948021331316668	1.0875656944538434	0.06850359038044207
144.53153153153153	1.2901958673365854	0.07948036925257218	1.0842721797395383	0.06841409495581496
144.59459459459458	1.2887261510909034	0.07948043510537106	1.0809790526148766	0.06832541999067743
144.65765765765767	1.287247567671225	0.07948038031059479	1.0776864725924953	0.06823756103573675
144.72072072072072	1.2857600885109413	0.07948017430727616	1.0743945991850352	0.06815051364169877
144.78378378378378	1.2842636850434408	0.0794797865344472	1.0711035919051333	0.0680642733592709
144.84684684684686	1.2827583287021123	0.07947918643113994	1.0678136102654252	0.06797883573915947
144.9099099099099	1.2812439909203461	0.07947834343638704	1.0645248137785528	0.06789419633207122
144.97297297297297	1.2797206431315313	0.07947722698922066	1.061237361957152	0.06781035068871288
145.03603603603602	1.2781882567690572	0.07947580652867303	1.0579514143138609	0.06772729435979102
145.0990990990991	1.276646803266312	0.07947405149377629	1.0546671303613164	0.0676450228960126
145.16216216216216	1.2750962540566873	0.07947193132356256	1.0513846696121592	0.06756353184808395
145.22522522522522	1.273536580573571	0.07946941545706421	1.0481041915790257	0.06748281676671225
145.2882882882883	1.271967754250352	0.0794664733333138	1.0448258557745524	0.06740287320260385
145.35135135135135	1.2703897465204208	0.07946307439134304	1.041549821711381	0.06732369670646532
145.4144144144144	1.2688025288171665	0.0794591880701847	1.0382762489021469	0.0672452828290036
145.47747747747746	1.267206072573978	0.07945478380887061	1.0350052968594887	0.06716762712092539
145.54054054054055	1.2656003492242442	0.07944983104643333	1.031737125096043	0.06709072513293723
145.6036036036036	1.263985330201356	0.07944429922190477	1.0284718931244508	0.06701457241574599
145.66666666666666	1.2623609869387016	0.07943815777431751	1.0252097604573485	0.06693916452005821
145.72972972972974	1.2607272908696698	0.07943137614270357	1.0219508866073723	0.06686449699658054
145.7927927927928	1.2590842134276516	0.07942392376609542	1.0186954310871636	0.06679056539601991
145.85585585585585	1.2574317260460353	0.07941577008352496	1.0154435534093589	0.06671736526908273
145.9189189189189	1.2557698001582107	0.07940688453402467	1.0121954130865958	0.06664489216647584
145.981981981982	1.2540984071975656	0.0793972365566269	1.0089511696315114	0.06657314163890593
146.04504504504504	1.2524175185974917	0.07938679559036355	1.0057109825567463	0.06650210923707978
146.1081081081081	1.2507271057913771	0.0793755310742672	1.002475011374937	0.06643179051170389
146.17117117117118	1.2490271402126107	0.07936341244737	0.9992434155987203	0.06636218101348501
146.23423423423424	1.247317593294583	0.07935040914870417	0.9960163547407369	0.06629327629312998
146.2972972972973	1.2455984364706825	0.07933649061730186	0.9927939883136234	0.0662250719013453
146.36036036036035	1.243869641174299	0.07932162629219541	0.989576475830018	0.06615756338883771
146.42342342342343	1.242131178838821	0.07930578561241708	0.9863639768025567	0.06609074630631401
146.48648648648648	1.2403830208976392	0.07928893801699932	0.9831566507438811	0.06602461620448069
146.54954954954954	1.2386251387841418	0.07927105294497394	0.9799546571666274	0.06595916863404472
146.61261261261262	1.2368575039317182	0.07925209983537351	0.9767581555834323	0.06589439914571249
146.67567567567568	1.2350800877737589	0.07923204812723017	0.9735673055069365	0.06583030329019085
146.73873873873873	1.2332928617436525	0.07921086725957616	0.9703822664497765	0.0657668766181867
146.8018018018018	1.231495797274788	0.0791885266714436	0.9672031979245905	0.06570411468040627
146.86486486486487	1.2296888658005545	0.07916499580186498	0.9640302594440153	0.06564201302755662
146.92792792792793	1.2278720387543425	0.07914024408987252	0.9608636105206911	0.06558056721034417
146.99099099099098	1.2260452875695407	0.07911424097449848	0.9577034106672552	0.06551977277947596
147.05405405405406	1.2242085836795376	0.07908695589477477	0.9545498193963436	0.06545962528565819
147.11711711711712	1.2223618985177245	0.07905835828973407	0.9514029962205977	0.06540012027959813
147.18018018018017	1.2205052035174893	0.07902841759840806	0.9482631006526536	0.06534125331200208
147.24324324324323	1.218638470112222	0.07899710325982989	0.9451302922051497	0.06528301993357682
147.3063063063063	1.2167616697353107	0.07896438471303091	0.9420047303907222	0.06522541569502893
147.36936936936937	1.2148747738201462	0.07893023139704403	0.9388865747220121	0.0651684361470653
147.43243243243242	1.2129777538001179	0.07889461275090093	0.935775984711656	0.06511207684039272
147.4954954954955	1.211070581108613	0.0788574982136343	0.9326731198722906	0.06505633332571759
147.55855855855856	1.2091532271790237	0.07881885722427595	0.9295781397165566	0.0650012011537468
147.6216216216216	1.207225663444738	0.07877865922185867	0.9264912037570907	0.06494667587518671
147.68468468468467	1.2052878613391453	0.0787368736454146	0.9234124715065308	0.06489275304074443
147.74774774774775	1.203339792295634	0.07869346993397541	0.9203421024775134	0.06483942820112659
147.8108108108108	1.2013814277475952	0.07864841752657392	0.9172802561826796	0.06478669690703964
147.87387387387386	1.1994127391284175	0.07860168586224203	0.9142270921346658	0.06473455470919048
147.93693693693695	1.1974336978714892	0.07855324438001254	0.9111827698461086	0.06468299715828574
148.0	1.1954442754102015	0.07850306251891714	0.9081474488296488	0.06463201980503203
148.06306306306305	1.1934444823527013	0.07845112546484134	0.9051212648467837	0.06458162373311022
148.1261261261261	1.191434486006171	0.07839748139108271	0.902104258654453	0.0645318321580976
148.1891891891892	1.1894144928525492	0.0783421942177921	0.8990964472584562	0.06448267382854517
148.25225225225225	1.187384709373779	0.07828532786511999	0.8960978476645962	0.06443417749300456
148.3153153153153	1.1853453420518	0.07822694625321736	0.8931084768786726	0.06438637190002677
148.3783783783784	1.1832965973685519	0.07816711330223436	0.8901283519064843	0.06433928579816317
148.44144144144144	1.1812386818059766	0.07810589293232251	0.8871574897538347	0.06429294793596518
148.5045045045045	1.1791718018460133	0.07804334906363197	0.8841959074265229	0.06424738706198391
148.56756756756755	1.1770961639706035	0.07797954561631348	0.8812436219303494	0.06420263192477071
148.63063063063063	1.175011974661686	0.07791454651051788	0.8783006502711135	0.06415871127287676
148.6936936936937	1.1729194404012038	0.077848415666396	0.8753670094546182	0.06411565385485357
148.75675675675674	1.170818767671096	0.07778121700409812	0.872442716486663	0.06407348841925214
148.81981981981983	1.168710162953302	0.07771301444377521	0.869527788373047	0.06403224371462396
148.88288288288288	1.1665938327297647	0.07764387190557809	0.8666222421195731	0.06399194848952033
148.94594594594594	1.1644699834824235	0.07757385330965727	0.8637260947320409	0.06395263149249236
149.009009009009	1.162338821693219	0.07750302257616315	0.8608393632162508	0.06391432147209158
149.07207207207207	1.1602005538440898	0.07743144362524712	0.857962064578002	0.06387704717686893
149.13513513513513	1.1580553864169798	0.07735918037705958	0.8550942158230976	0.06384083735537599
149.19819819819818	1.1559035258938275	0.07728629675175114	0.852235833957337	0.06380572075616392
149.26126126126127	1.1537451787565727	0.07721285666947253	0.8493869359865192	0.06377172612778398
149.32432432432432	1.1515805514871582	0.07713892405037448	0.8465475389164475	0.06373888221878754
149.38738738738738	1.1494098505675228	0.0770645628146076	0.8437176597529212	0.06370721777772587
149.45045045045043	1.1472332824796074	0.07698983688232275	0.8408973155017405	0.06367676155315022
149.51351351351352	1.1450510537053518	0.07691481017367074	0.8380865231687051	0.06364754229361169
149.57657657657657	1.142863370726698	0.07683954660880199	0.8352852997596178	0.06361958874766199
149.63963963963965	1.140670440025585	0.07676411010786688	0.8324936622802768	0.06359292966385205
149.7027027027027	1.1384724680839546	0.07668856459101714	0.8297116277364849	0.06356759379073318
149.76576576576576	1.1362696613837469	0.07661297397840261	0.8269392131340414	0.06354360987685687
149.82882882882882	1.134062226406902	0.07653740219017413	0.8241764354787471	0.0635210066707742
149.89189189189187	1.1318503696353608	0.07646191314648254	0.8214233117764023	0.06349981292103662
149.95495495495496	1.1296342975510625	0.07638657076747868	0.8186798590328064	0.06348005737619522
150.018018018018	1.1274142166359495	0.07631143897331316	0.8159460942537624	0.06346176878480136
150.0810810810811	1.1251903333719608	0.07623658168413638	0.8132220344450684	0.06344497589540654
150.14414414414415	1.1229628542410386	0.07616206282009952	0.8105076966125273	0.06342970745656168
150.2072072072072	1.1207319857251223	0.07608794630135307	0.8078030977619384	0.06341599221681832
150.27027027027026	1.1184979343061525	0.07601429604804744	0.8051082548991023	0.06340385892472755
150.33333333333331	1.1162609064660696	0.07594117598033367	0.8024231850298196	0.06339333632884081
150.3963963963964	1.1140211086868133	0.07586865001836252	0.7997479051598894	0.06338445317770935
150.45945945945945	1.1117787474503258	0.07579678208228458	0.7970824322951149	0.06337723821988439
150.52252252252254	1.1095340292385458	0.07572563609225036	0.7944267834412941	0.0633717202039174
150.5855855855856	1.1072871605334158	0.0756552759684107	0.79178097560423	0.06336792787835938
150.64864864864865	1.1050383478168753	0.07558576563091657	0.7891450257897217	0.06336588999176179
150.7117117117117	1.1027877975708646	0.07551716899991845	0.7865189510035702	0.06336563529267586
150.77477477477476	1.1005357162773248	0.07544954999556686	0.7839027682515756	0.06336719252965295
150.83783783783784	1.0982823104181947	0.07538297253801263	0.7812964945395375	0.06337059045124421
150.9009009009009	1.096027786475417	0.0753175005474066	0.7787001468732587	0.06337585780600097
150.96396396396398	1.0937723509309305	0.07525319794389929	0.7761137422585374	0.0633830233424747
151.02702702702703	1.0915162102666773	0.07519012864764163	0.7735372977011763	0.06339211580921628
151.0900900900901	1.0892595709645971	0.07512835657878414	0.7709708302069751	0.06340316395477746
151.15315315315314	1.0870026395066303	0.07506794565747754	0.7684143567817343	0.06341619652770919
151.2162162162162	1.0847456223747174	0.07500895980387234	0.7658678944312541	0.06343124227656283
151.27927927927928	1.082488726050798	0.07495146293811983	0.7633314601613342	0.0634483299498898
151.34234234234233	1.0802321570168145	0.07489551898037017	0.7608050709777774	0.06346748829624121
151.40540540540542	1.0779761217547055	0.0748411918507742	0.7582887438863817	0.06348874606416838
151.46846846846847	1.0757208267464136	0.07478854546948266	0.7557824958929502	0.06351213200222261
151.53153153153153	1.073466478473878	0.07473764375664632	0.7532863440032821	0.06353767485895523
151.59459459459458	1.0712132834190395	0.07468855063241564	0.750800305223178	0.0635654033829175
151.65765765765764	1.0689614480638385	0.07464133001694156	0.7483243965584385	0.06359534632266067
151.72072072072072	1.0667111788902142	0.07459604583037471	0.745858635014863	0.06362753242673608
151.78378378378378	1.0644626823801095	0.07455276199286592	0.7434030375982543	0.06366199044369492
151.84684684684686	1.0622161650154625	0.07451154242456559	0.7409576213144106	0.06369874912208862
151.9099099099099	1.0599718332782162	0.07447245104562467	0.7385224031691346	0.06373783721046827
151.97297297297297	1.05772989365031	0.07443555177619388	0.7360974001682259	0.0637792834573852
152.03603603603602	1.0554905526136837	0.07440090853642362	0.7336826293174851	0.06382311661139084
152.09909909909908	1.0532540166502786	0.07436858524646484	0.7312781076227124	0.06386936542103633
152.16216216216216	1.051020492242034	0.07433864582646826	0.7288838520897076	0.0639180586348731
152.22522522522522	1.0487901858708923	0.07431115419658457	0.7264998797242732	0.06396922500145225
152.2882882882883	1.046563304018792	0.07428617427696443	0.7241262075322076	0.0640228932693252
152.35135135135135	1.0443400531676759	0.07426376998775841	0.7217628525193135	0.06407909218704311
152.4144144144144	1.0421206397994829	0.07424400524911734	0.7194098316913904	0.0641378505031574
152.47747747747746	1.039905270396154	0.07422694398119206	0.7170671620542388	0.06419919696621929
152.54054054054055	1.0376941514396285	0.07421265010413303	0.7147348606136583	0.06426316032478002
152.6036036036036	1.0354874894118486	0.07420118753809118	0.7124129443754512	0.06432976932739093
152.66666666666666	1.0332854907947546	0.0741926202032171	0.7101014303454174	0.06439905272260321
152.72972972972974	1.0310883620702853	0.0741870120196611	0.7078003355293561	0.0644710392589683
152.7927927927928	1.0288963097203834	0.07418442690757465	0.7055096769330702	0.0645457576850374
152.85585585585585	1.0267095402269883	0.07418492878710803	0.7032294715623588	0.06462323674936182
152.9189189189189	1.024528260072041	0.0741885815784119	0.7009597364230227	0.06470350520049273
152.981981981982	1.0223526757374803	0.07419544920163695	0.6987004885208615	0.06478659178698154
153.04504504504504	1.0201829822099493	0.074205592849107	0.6964517436930193	0.06487252470650073
153.1081081081081	1.0180192615462602	0.07421904691497239	0.6942135062957397	0.06496132674488997
153.17117117117118	1.0158615317054334	0.07423583058301969	0.6919857741688282	0.06505301761628896
153.23423423423424	1.0137098099107926	0.07425596286245473	0.689768545077299	0.06514761699958127
153.2972972972973	1.011564113385659	0.07427946276248326	0.6875618167861635	0.06524514457365005
153.36036036036035	1.0094244593533541	0.07430634929231084	0.6853655870604338	0.06534562001737909
153.42342342342343	1.007290865037199	0.07433664146114333	0.6831798536651215	0.06544906300965186
153.48648648648648	1.0051633476605177	0.07437035827818661	0.6810046143652407	0.06555549322935161
153.54954954954954	1.0030419244466307	0.07440751875264606	0.6788398669258028	0.06566493035536192
153.61261261261262	1.000926612618859	0.07444814189372762	0.6766856091118192	0.06577739406656652
153.67567567567568	0.998817429400527	0.07449224671063703	0.674541838688304	0.06589290404184844
153.73873873873873	0.9967143920149548	0.0745398522125798	0.6724085534202686	0.06601147996009138
153.8018018018018	0.9946175176854648	0.07459097740876186	0.6702857510727254	0.06613314150017874
153.86486486486487	0.9925268236353778	0.07464564130838902	0.6681734294106858	0.06625790834099415
153.92792792792793	0.9904423270880176	0.07470386292066694	0.6660715861991637	0.06638580016142098
153.99099099099098	0.988364045266705	0.074765661254801	0.6639802192031707	0.06651683664034264
154.05405405405406	0.9862919953947612	0.07483105531999745	0.6618993261877183	0.06665103745664269
154.11711711711712	0.9842261946955098	0.07490006412546174	0.6598289049178205	0.06678842228920462
154.18018018018017	0.9821666603922716	0.07497270668039951	0.6577689531584887	0.06692901081691172
154.24324324324323	0.9801134097083689	0.07504900199401676	0.6557194686747352	0.06707282271864778
154.3063063063063	0.9780664598671223	0.07512896907551897	0.6536804492315713	0.06721987767329601
154.36936936936937	0.9760258280918557	0.07521262693411196	0.6516518925940116	0.06737019535973993
154.43243243243242	0.97399153160589	0.07529999457900155	0.649633796527067	0.06752379545686304
154.4954954954955	0.9719635876325463	0.0753910910193934	0.647626158795749	0.06768069764354895
154.55855855855856	0.9699420133951481	0.0754859352644931	0.6456289771650718	0.06784092159868077
154.6216216216216	0.9679268261170164	0.07558454632350636	0.6436422494000469	0.06800448700114237
154.68468468468467	0.9659180430214731	0.07568694320563929	0.6416659732656864	0.06817141352981698
154.74774774774775	0.9639156813318392	0.0757931449200972	0.6397001465270019	0.06834172086358825
154.8108108108108	0.9619197582714387	0.07590317047608602	0.6377447669490075	0.06851542868133947
154.87387387387386	0.9599302910635921	0.07601703888281147	0.6357998322967144	0.06869255666195423
154.93693693693695	0.9579472969316206	0.07613476914947948	0.6338653403351344	0.06887312448431593
155.0	0.9559707930988479	0.07625638028529513	0.6319412888292812	0.06905715182730815
155.06306306306305	0.9540007967885951	0.07638189129946471	0.6300276755441665	0.0692446583698142
155.1261261261261	0.9520373252241837	0.07651132120119375	0.6281244982448024	0.0694356637907177
155.1891891891892	0.9500803956289352	0.07664468899968818	0.6262317546962005	0.06963018776890206
155.25225225225225	0.9481300252261727	0.07678201370415338	0.6243494426633748	0.06982824998325077
155.3153153153153	0.9461862312392176	0.07692331432379518	0.6224775599113366	0.07002987011264722
155.3783783783784	0.944249030891391	0.0770686098678196	0.6206161042050977	0.070235067835975
155.44144144144144	0.9423184414060162	0.0772179193454321	0.6187650733096719	0.07044386283211745
155.5045045045045	0.9403944800064143	0.07737126176583842	0.6169244649900707	0.07065627477995834
155.56756756756755	0.9384771639159073	0.07752865613824417	0.6150942770113064	0.07087232335838073
155.63063063063063	0.9365665103578161	0.07769012147185539	0.6132745071383903	0.07109202824626837
155.6936936936937	0.9346625365554644	0.07785567677587774	0.6114651531363366	0.07131540912250472
155.75675675675674	0.9327652597321734	0.0780253410595167	0.6096662127701569	0.0715424856659731
155.81981981981983	0.9308746971112636	0.0781991333319782	0.6078776838048624	0.07177327755555707
155.88288288288288	0.9289908659160591	0.0783770726024679	0.6060995640054673	0.07200780447014021
155.94594594594594	0.9271137833698808	0.07855917788019157	0.6043318511369827	0.07224608608860572
156.009009009009	0.9252434666960504	0.0787454681743548	0.6025745429644214	0.07248814208983728
156.07207207207207	0.9233799331178891	0.07893596249416351	0.6008276372527945	0.07273399215271842
156.13513513513513	0.9215231998587203	0.07913067984882333	0.5990911317671165	0.07298365595613243
156.19819819819818	0.9196732841418656	0.07932963924753994	0.5973650242723981	0.07323715317896295
156.26126126126127	0.9178302031906453	0.07953285969951929	0.5956493125336515	0.07349450350009334
156.32432432432432	0.9159939742283834	0.0797403602139668	0.5939439943158903	0.07375572659840701
156.38738738738738	0.9141646144784008	0.07995215980008824	0.592249067384126	0.07402084215278759
156.45045045045043	0.9123421411640193	0.08016827746708954	0.5905645295033709	0.07428986984211838
156.51351351351352	0.9105265715085603	0.08038873222417653	0.5888903784386368	0.07456282934528324
156.57657657657657	0.908717922735347	0.0806135430805544	0.5872266119549373	0.07483974034116514
156.63963963963963	0.9069162120677007	0.08084272904542933	0.5855732278172839	0.0751206225086477
156.7027027027027	0.9051214567289423	0.08107630912800695	0.5839302237906884	0.07540549552661469
156.76576576576576	0.9033336739423953	0.08131430233749282	0.5822975976401644	0.07569437907394916
156.82882882882882	0.9015528809313809	0.0815567276830928	0.5806753471307236	0.07598729282953487
156.89189189189187	0.8997790949192208	0.08180360417401267	0.5790634700273782	0.07628425647225517
156.95495495495496	0.8980123331292363	0.08205495081945813	0.57746196409514	0.07658528968099365
157.018018018018	0.8962526127847508	0.08231078662863484	0.5758708270990224	0.07689041213463363
157.08108108108107	0.8944999511090854	0.08257113061074856	0.5742900568040373	0.07719964351205866
157.14414414414415	0.8927543653255612	0.08283600177500516	0.5727196509751963	0.07751300349215232
157.2072072072072	0.8910158726575015	0.08310541913061004	0.5711596073775129	0.0778305117537978
157.27027027027026	0.8892844903282275	0.08337940168676916	0.5696099237759988	0.07815218797587872
157.33333333333331	0.8875602355610612	0.08365796845268819	0.5680705979356664	0.07847805183727857
157.3963963963964	0.8858431255793238	0.08394113843757289	0.5665416276215274	0.07880812301688106
157.45945945945945	0.8841331776063382	0.08422893065062897	0.5650230105985952	0.07914242119356915
157.52252252252254	0.8824304088654253	0.0845213641010622	0.5635147446318809	0.07948096604622676
157.5855855855856	0.8807348365799084	0.08481845779807817	0.5620168274863983	0.0798237772537371
157.64864864864865	0.8790464779731084	0.0851202307508826	0.5605292569271589	0.08017087449498378
157.7117117117117	0.8773653502683474	0.08542670196868135	0.559052030719175	0.08052227744885013
157.77477477477476	0.8756914706889471	0.08573789046068014	0.5575851466274588	0.08087800579421975
157.83783783783784	0.8740248564582289	0.08605381523608474	0.5561286024170223	0.0812380792099762
157.9009009009009	0.8723655247995159	0.08637449530410068	0.5546823958528788	0.08160251737500276
157.96396396396398	0.8707134929361287	0.08669994967393396	0.5532465247000394	0.08197133996818304
158.02702702702703	0.8690687780913904	0.08703019735478995	0.551820986723518	0.08234456666840034
158.0900900900901	0.8674313974886225	0.08736525735587464	0.5504057796883257	0.0827222171545382
158.15315315315314	0.8658013683511467	0.08770514868639356	0.5490009013594752	0.08310431110548014
158.2162162162162	0.8641787079022849	0.08804989035555277	0.5476063495019787	0.0834908682001097
158.27927927927928	0.8625634333653582	0.08839950137255781	0.5462221218808481	0.08388190811731036
158.34234234234233	0.8609555619636902	0.08875400074661427	0.5448482162610966	0.08427745053596539
158.40540540540542	0.859355110920601	0.08911340748692814	0.5434846304077355	0.08467751513495861
158.46846846846847	0.8577620974594139	0.08947774060270475	0.5421313620857783	0.085082121593173
158.53153153153153	0.8561765388034503	0.08984701910315018	0.5407884090602366	0.08549128958949226
158.59459459459458	0.8545984521760321	0.09022126199746999	0.5394557690961228	0.08590503880279993
158.65765765765764	0.8530278548004813	0.09060048829487	0.5381334399584493	0.08632338891197941
158.72072072072072	0.8514647639001185	0.09098471700455601	0.5368214194122278	0.08674635959591451
158.78378378378378	0.8499091966982675	0.09137396713573359	0.5355197052224716	0.08717397053348816
158.84684684684686	0.8483611704182488	0.0917682576976086	0.5342282951541921	0.08760624140358433
158.9099099099099	0.8468207022833854	0.09216760769938659	0.5329471869724025	0.08804319188508597
158.97297297297297	0.8452878095169984	0.09257203615027326	0.5316763784421148	0.08848484165687684
159.03603603603602	0.8437625093424103	0.09298156205947461	0.5304158673283411	0.08893121039784044
159.09909909909908	0.8422448189829423	0.09339620443619606	0.529165651396094	0.08938231778686023
159.16216216216216	0.840734755661916	0.09381598228964366	0.5279257284103849	0.08983818350281975
159.22522522522522	0.8392323366026545	0.09424091462902295	0.5266960961362273	0.0902988272246022
159.2882882882883	0.8377375790284785	0.09467102046353987	0.5254767523386327	0.09076426863109147
159.35135135135135	0.836250500162711	0.09510631880239956	0.5242676947826141	0.09123452740117058
159.4144144144144	0.8347711172286734	0.09554682865480818	0.5230689212331836	0.09170962321372314
159.47747747747746	0.8332994474496873	0.09599256902997144	0.5218804294553533	0.09218957574763276
159.54054054054052	0.831835508049075	0.09644355893709511	0.5207022172141357	0.09267440468178281
159.6036036036036	0.8303793162501574	0.09689981738538495	0.5195342822745423	0.09316412969505711
159.66666666666666	0.8289308892762577	0.09736136338404638	0.5183766224015868	0.0936587704663385
159.72972972972974	0.8274902443506968	0.09782821594228558	0.5172292353602803	0.094158346674511
159.7927927927928	0.8260573986967976	0.0983003940693078	0.5160921189156362	0.09466287799845774
159.85585585585585	0.8246323695378812	0.09877791677431896	0.5149652708326662	0.09517238411706219
159.9189189189189	0.8232151740972701	0.09926080306652485	0.5138486888763826	0.09568688470920791
159.98198198198196	0.8218058295982855	0.09974907195513111	0.512742370811798	0.09620639945377854
160.04504504504504	0.8204043532642489	0.10024274244934372	0.5116463144039238	0.09673094802965759
160.1081081081081	0.8190107623184835	0.10074183355836802	0.5105605174177734	0.09726055011572807
160.17117117117118	0.8176250739843101	0.10124636429141015	0.5094849776183585	0.09779522539087415
160.23423423423424	0.8162473054850514	0.10175635365767532	0.508419692770692	0.09833499353397845
160.2972972972973	0.814877474044029	0.1022718206663697	0.5073646606397858	0.09887987422392497
160.36036036036035	0.8135155968845647	0.1027927843266987	0.5063198789906523	0.0994298871395971
160.42342342342343	0.8121616912299798	0.10331926364786842	0.5052853455883034	0.09998505195987861
160.48648648648648	0.8108157743035973	0.10385127763908425	0.5042610581977521	0.10054538836365234
160.54954954954954	0.8094778633287385	0.10438884530955189	0.5032470145840104	0.10111091602980213
160.61261261261262	0.8081479755287247	0.10493198566847761	0.5022432125120904	0.10168165463721171
160.67567567567568	0.8068261281268791	0.10548071772506651	0.5012496497470047	0.10225762386476395
160.73873873873873	0.8055123383465229	0.10603506048852429	0.5002663240537658	0.10283884339134264
160.8018018018018	0.8042066234109779	0.10659503296805717	0.49929323319738567	0.10342533289583128
160.86486486486487	0.8029090005435656	0.1071606541728708	0.49833037494287624	0.10401711205711359
160.92792792792793	0.8016194869676089	0.10773194311217049	0.4973777470552508	0.10461420055407239
160.99099099099098	0.8003380999064291	0.10830891879516219	0.4964353472995211	0.1052166180655916
161.05405405405406	0.7990648565833476	0.10889160023105199	0.49550317344069905	0.10582438427055493
161.11711711711712	0.7977997742216872	0.10948000642904498	0.49458122324379783	0.10643751884784516
161.18018018018017	0.7965428700447695	0.11007415639834717	0.49366949447382935	0.1070560414763462
161.24324324324323	0.7952941612759163	0.11067406914816436	0.4927679848958059	0.10767997183494143
161.3063063063063	0.7940536651384489	0.11127976368770243	0.4918766922747394	0.10830932960251469
161.36936936936937	0.7928213988556903	0.11189125902616659	0.49099561437564293	0.10894413445794876
161.43243243243242	0.7915973796509617	0.11250857417276305	0.49012474896352853	0.10958440608012757
161.4954954954955	0.7903816247475848	0.11313172813669742	0.48926409380340796	0.11023016414793477
161.55855855855856	0.7891741513688821	0.11376073992717517	0.4884136466602944	0.11088142834025319
161.6216216216216	0.7879749767381753	0.11439562855340224	0.4875734052991997	0.11153821833596667
161.68468468468467	0.7867841180787862	0.11503641302458434	0.48674336748513625	0.11220055381395874
161.74774774774775	0.7856015926140361	0.11568311234992745	0.485923530983116	0.11286845445311314
161.8108108108108	0.7844274175672479	0.11633574553863679	0.48511389355815193	0.11354193993231262
161.87387387387386	0.7832616101617431	0.1169943315999184	0.48431445297525605	0.11422102993044109
161.93693693693695	0.782104187620843	0.11765888954297815	0.48352520699944035	0.11490574412638233
162.0	0.7809551671678703	0.1183294383770212	0.4827461533957176	0.11559610219901903
162.06306306306305	0.7798145660261468	0.11900599711125365	0.48197728992910016	0.11629212382723522
162.1261261261261	0.7786824014189941	0.11968858475488126	0.4812186143646	0.11699382868991418
162.1891891891892	0.7775586905697336	0.12037722031711001	0.4804701244672293	0.11770123646593983
162.25225225225225	0.7764434507016882	0.12107192280714502	0.47973181800200093	0.11841436683419493
162.3153153153153	0.7753366990381794	0.12177271123419237	0.4790036927339269	0.11913323947356319
162.3783783783784	0.7742384528025286	0.12247960460745799	0.4782857464280193	0.11985787406292864
162.44144144144144	0.7731487292180583	0.12319262193614705	0.47757797684929093	0.12058829028117388
162.5045045045045	0.7720675455080903	0.12391178222946547	0.47688038176275394	0.12132450780718287
162.56756756756755	0.7709949188959464	0.1246371044966193	0.4761929589334204	0.1220665463198389
162.63063063063063	0.769930866604948	0.12536860774681424	0.47551570612630256	0.12281442549802593
162.6936936936937	0.768875405858418	0.12610631098925545	0.47484862110641324	0.1235681650206267
162.75675675675674	0.7678285538796774	0.1268502332331492	0.47419170163876445	0.12432778456652505
162.81981981981983	0.7667903278920482	0.12760039348770125	0.47354494548836823	0.1250933038146048
162.88288288288288	0.7657607451188527	0.1283568107621168	0.4729083504202375	0.1258647424437487
162.94594594594594	0.7647398227834128	0.1291195040656019	0.47228191419938426	0.1266421201328406
163.009009009009	0.7637275780801918	0.1298884923832489	0.4716656345679706	0.12742545653711634
163.07207207207207	0.7627240135436534	0.1306637824505109	0.4710594976603105	0.12821475929887635
163.13513513513513	0.7617290932401938	0.1314453488595938	0.47046345915154275	0.12901000453828673
163.19819819819818	0.7607427750028215	0.13223316099419646	0.4698774697811844	0.1298111632676517
163.26126126126127	0.7597650166645459	0.13302718823801762	0.46930148028875285	0.130618206499276
163.32432432432432	0.7587957760583769	0.133827399974755	0.4687354414137662	0.13143110524546295
163.38738738738738	0.7578350110173235	0.13463376558810725	0.46817930389574197	0.13224983051851708
163.45045045045043	0.7568826793743952	0.135446254461773	0.46763301847419764	0.13307435333074252
163.51351351351352	0.7559387389626009	0.13626483597945088	0.4670965358886504	0.13390464469444366
163.57657657657657	0.7550031476149507	0.13708947952483874	0.4665698068786186	0.13474067562192416
163.63963963963963	0.7540758631644537	0.1379201544816353	0.4660527821836195	0.1355824171254884
163.7027027027027	0.7531568434441189	0.1387568302335394	0.4655454125431704	0.13642984021744084
163.76576576576576	0.7522460462869562	0.13959947616424867	0.46504764869678955	0.13728291591008496
163.82882882882882	0.751343429525975	0.14044806165746193	0.464559441383994	0.13814161521572527
163.89189189189187	0.7504489509941843	0.14130255609687775	0.46408074134430166	0.1390059091466658
163.95495495495496	0.7495625685245932	0.14216292886619475	0.4636114993172298	0.13987576871521132
164.018018018018	0.748684239950212	0.14302914934911065	0.4631516660422965	0.14075116493366494
164.08108108108107	0.7478139231040495	0.14390118692932435	0.46270119225901907	0.1416320688143314
164.14414414414415	0.7469515758191148	0.14477901099053464	0.46226002870691485	0.14251845136951505
164.2072072072072	0.746097155928418	0.14566259091643924	0.461828126125502	0.14341028361151936
164.27027027027026	0.7452506212649681	0.14655189609073654	0.46140543525429784	0.14430753655264889
164.33333333333331	0.7444119296617745	0.14744689589712567	0.4609919068328199	0.14521018120520765
164.3963963963964	0.743581038951846	0.14834755971930497	0.46058749160058576	0.14611818858150036
164.45945945945945	0.7427579069681933	0.1492538569409722	0.4601921402971133	0.14703152969383024
164.5225225225225	0.7419424915438246	0.15016575694582623	0.4598058036619199	0.14795017555450185
164.5855855855856	0.7411347505117494	0.15108322911756583	0.45942843243452314	0.14887409717581981
164.64864864864865	0.7403346417049776	0.15200624283988878	0.4590599773544407	0.14980326557008736
164.7117117117117	0.7395421229565187	0.1529347674964937	0.45870038916119027	0.15073765174960907
164.77477477477476	0.7387571520993814	0.15386877247107922	0.45834961859428924	0.15167722672668912
164.83783783783784	0.7379796869665751	0.15480822714734405	0.4580076163932553	0.1526219615136321
164.9009009009009	0.7372096853911099	0.1557531009089858	0.4576743332976061	0.1535718271227412
164.96396396396398	0.7364471052059941	0.1567033631397038	0.45734972004685914	0.15452679456632154
165.02702702702703	0.7356919042442382	0.15765898322319566	0.45703372738053216	0.15548683485667633
165.0900900900901	0.734944040338851	0.1586199305431602	0.45672630603814274	0.15645191900611016
165.15315315315314	0.734203471322842	0.15958617448329565	0.45642740675920834	0.1574220180269271
165.2162162162162	0.7334701550292206	0.16055768442730095	0.45613698028324673	0.15839710293143144
165.27927927927928	0.7327440492909956	0.1615344297588744	0.45585497734977526	0.1593771447319277
165.34234234234233	0.7320251119411774	0.1625163798617139	0.45558134869831185	0.16036211444071907
165.40540540540542	0.7313133008127743	0.1635035041195187	0.45531604506837375	0.16135198307011075
165.46846846846847	0.7306085737387967	0.1644957719159863	0.455059017199479	0.16234672163240577
165.53153153153153	0.7299108885522534	0.16549315263481573	0.4548102158311449	0.1633463011399089
165.59459459459458	0.729220203086154	0.16649561565970517	0.45456959170288913	0.16435069260492427
165.65765765765764	0.7285364751735077	0.16750313037435322	0.4543370955542293	0.1653598670397559
165.72072072072072	0.7278596626473235	0.16851566616245867	0.4541126781246828	0.16637379545670838
165.78378378378378	0.7271897233406116	0.16953319240771914	0.45389629015376753	0.16739244886808513
165.84684684684686	0.7265266150863807	0.17055567849383396	0.4536878823810009	0.1684157982861911
165.9099099099099	0.7258702957176406	0.17158309380450054	0.4534874055459006	0.16944381472332945
165.97297297297297	0.7252207230674006	0.172615407723418	0.45329481038798436	0.17047646919180484
166.03603603603602	0.7245778549686701	0.17365258963428448	0.45311004764676954	0.17151373270392153
166.09909909909908	0.7239416492544581	0.17469460892079863	0.4529330680617739	0.1725555762719835
166.16216216216216	0.7233120637577741	0.17574143496665923	0.45276382237251483	0.17360197090829538
166.22522522522522	0.722689056311628	0.17679303715556394	0.45260226131851017	0.17465288762516046
166.2882882882883	0.7220725847490286	0.17784938487121188	0.45244833563927733	0.17570829743488373
166.35135135135135	0.7214626069029855	0.17891044749730073	0.4523019960743341	0.1767681713497685
166.4144144144144	0.720859080606508	0.17997619441752932	0.452163193363198	0.1778324803821193
166.47747747747746	0.7202619636926058	0.18104659501559617	0.4520318782453866	0.17890119554424025
166.54054054054052	0.7196712139942878	0.18212161867519971	0.4519080014604175	0.17997428784843555
166.6036036036036	0.7190867893445633	0.1832012347800387	0.45179151374780835	0.18105172830700988
166.66666666666666	0.7185086475764423	0.1842854127138106	0.4516823658470766	0.1821334879322663
166.72972972972974	0.7179367465229334	0.185374121860215	0.45158050849774006	0.18321953773650995
166.7927927927928	0.7173710440170469	0.18646733160294932	0.45148589243931625	0.18430984873204412
166.85585585585585	0.7168114978917914	0.1875650113257124	0.4513984684113228	0.18540439193117328
166.9189189189189	0.7162580659801767	0.18866713041220273	0.45131818715327726	0.18650313834620164
166.98198198198196	0.7157107061152119	0.18977365824611875	0.4512449994046972	0.18760605898943336
167.04504504504504	0.7151693761299063	0.19088456421115924	0.45117885590510026	0.1887131248731731
167.1081081081081	0.7146340338572699	0.19199981769102192	0.4511197073940041	0.18982430700972389
167.17117117117118	0.714104637130311	0.19311938806940593	0.45106750461092615	0.19093957641139095
167.23423423423424	0.7135811437820403	0.19424324473000892	0.45102219829538415	0.19205890409047752
167.2972972972973	0.7130635116454662	0.1953713570565297	0.4509837391868958	0.19318226105928807
167.36036036036035	0.7125516985535985	0.19650369443266663	0.4509520780249785	0.19430961833012686
167.4234234234234	0.7120456623394464	0.19764022624211847	0.4509271655491499	0.195440946915298
167.48648648648648	0.711545360836019	0.19878092186858376	0.45090895249892765	0.19657621782710616
167.54954954954954	0.7110507518763263	0.19992575069576018	0.4508973896138293	0.19771540207785435
167.61261261261262	0.7105617932933772	0.20107468210734702	0.4508924276333725	0.1988584706798479
167.67567567567568	0.7100784429201813	0.20222768548704184	0.4508940172970749	0.2000053946453899
167.73873873873873	0.7096006585897481	0.20338473021854359	0.45090210934445385	0.2011561449867849
167.8018018018018	0.7091283981350867	0.20454578568555049	0.45091665451502727	0.20231069271633714
167.86486486486487	0.7086616193892064	0.20571082127176166	0.45093760354831264	0.20346900884635127
167.92792792792793	0.7082002801851168	0.2068798063608745	0.4509649071838274	0.20463106438913026
167.99099099099098	0.7077443383558275	0.20805271033658795	0.4509985161610894	0.205796830356979
168.05405405405406	0.7072937517343472	0.2092295025826009	0.45103838121961615	0.206966277762202
168.11711711711712	0.7068484781536858	0.21041015248261075	0.4510844530989252	0.2081393776171024
168.18018018018017	0.7064084754468526	0.2115946294203165	0.4511366825385342	0.20931610093398495
168.24324324324323	0.7059737014468569	0.21278290277941658	0.45119502027796066	0.21049641872515357
168.3063063063063	0.705544113986708	0.21397494194361003	0.4512594170567223	0.21168030200291316
168.36936936936937	0.7051196708994154	0.21517071629659407	0.4513298236143367	0.21286772177956673
168.43243243243242	0.7047003300179886	0.2163701952220676	0.4514061906903214	0.21405864906741892
168.4954954954955	0.7042860491754365	0.21757334810372983	0.45148846902419404	0.21525305487877444
168.55855855855856	0.703876786204769	0.2187801443252781	0.4515766093554722	0.21645091022593638
168.6216216216216	0.7034724989389953	0.21999055327041114	0.45167056242367354	0.2176521861212093
168.68468468468467	0.7030731452111247	0.22120454432282755	0.4517702789683156	0.2188568535768976
168.74774774774775	0.7026786828541666	0.22242208686622636	0.451875709728916	0.22006488360530563
168.8108108108108	0.7022890697011304	0.22364315028430476	0.4519868054449923	0.22127624721873668
168.87387387387386	0.7019042635850254	0.2248677039607619	0.4521035168560622	0.2224909154294954
168.93693693693695	0.701524222338861	0.2260957172792966	0.4522257947016432	0.22370885924988643
169.0	0.7011489037956466	0.22732715962360622	0.45235358972125295	0.22493004969221286
169.06306306306305	0.7007782657883919	0.22856200037738983	0.452486852654409	0.2261544577687794
169.1261261261261	0.7004122661501058	0.22980020892434583	0.45262553424062907	0.22738205449189014
169.1891891891892	0.7000508627137977	0.23104175464817325	0.45276958521943067	0.22861281087384977
169.25225225225225	0.6996940133124772	0.23228660693256925	0.45291895633033136	0.22984669792696139
169.3153153153153	0.6993416757791535	0.23353473516123296	0.4530735983128489	0.23108368666352966
169.3783783783784	0.6989938079468361	0.23478610871786337	0.4532334619065007	0.23232374809585923
169.44144144144144	0.6986503676485344	0.2360406969861578	0.4533984978508044	0.2335668532362532
169.5045045045045	0.6983113127172578	0.2372984693498152	0.4535686568852777	0.23481297309701632
169.56756756756755	0.6979766009860155	0.2385593951925339	0.453743889749438	0.2360620786904525
169.63063063063063	0.6976461902878168	0.2398234438980131	0.4539241471828033	0.23731414102886672
169.6936936936937	0.6973200384556715	0.24109058484995005	0.4541093799248908	0.23856913112456196
169.75675675675674	0.6969981033225887	0.24236078743204365	0.45429953871521817	0.23982701998984274
169.81981981981983	0.6966803427215775	0.24363402102799298	0.45449457429330326	0.24108777863701397
169.88288288288288	0.6963667144856478	0.24491025502149524	0.45469443739866344	0.24235137807837856
169.94594594594594	0.6960571764478087	0.24618945879624957	0.45489907877081626	0.24361778932624112
170.009009009009	0.6957516864410696	0.24747160173595434	0.4551084491492795	0.24488698339290602
170.07207207207207	0.6954502022984399	0.24875665322430862	0.45532249927357077	0.24615893129067784
170.13513513513513	0.6951526818529289	0.2500445826450095	0.45554117988320747	0.2474336040318596
170.19819819819818	0.6948590829375461	0.25133535938175616	0.4557644417177074	0.24871097262875602
170.26126126126127	0.6945693633853007	0.2526289528182476	0.45599223551658813	0.24999100809367186
170.32432432432432	0.6942834810292022	0.2539253323381811	0.4562245120193671	0.25127368143891005
170.38738738738738	0.6940013937022602	0.2552244673252556	0.456461221965562	0.25255896367677527
170.45045045045043	0.6937230592374837	0.2565263271631696	0.45670231609469053	0.2538468258195718
170.51351351351352	0.693448435467882	0.2578308812356219	0.45694774514627023	0.25513723887960427
170.57657657657657	0.693177480226465	0.25913809892631023	0.4571974598598186	0.2564301738691756
170.63963963963963	0.6929101513462417	0.26044794961893314	0.4574514109748533	0.2577256018005907
170.7027027027027	0.6926464066602214	0.2617604026971899	0.4577095492308922	0.2590234936861541
170.76576576576576	0.6923862040014136	0.26307542754477775	0.45797182536745235	0.2603238205381689
170.82882882882882	0.6921295012028278	0.2643929935453956	0.4582381901240518	0.26162655336893986
170.89189189189187	0.6918762560974732	0.265713070082742	0.45850859424020796	0.262931663190771
170.95495495495496	0.6916264265183593	0.26703562654051594	0.4587829884554385	0.264239121015967
171.018018018018	0.6913799702984953	0.2683606323024146	0.459061323509261	0.2655488978568311
171.08108108108107	0.6911368452708908	0.26968805675213703	0.45934355014119305	0.26686096472566784
171.14414414414415	0.6908970092685549	0.27101786927338234	0.45962961909075234	0.26817529263478196
171.2072072072072	0.6906604201244972	0.2723500392498477	0.4599194810974563	0.26949185259647646
171.27027027027026	0.6904270356717271	0.27368453606523224	0.46021308690082263	0.270810615623056
171.33333333333331	0.6901968137432539	0.2750213291032342	0.4605103872403689	0.2721315527268248
171.3963963963964	0.6899697121720868	0.2763603877475528	0.4608113328556128	0.2734546349200876
171.45945945945945	0.6897456887912354	0.27770168138188517	0.4611158744860718	0.2747798332151474
171.5225225225225	0.6895247014337091	0.27904517938993045	0.4614239628712635	0.2761071186243087
171.5855855855856	0.6893067079325171	0.28039085115538753	0.4617355487507057	0.27743646215987655
171.64864864864865	0.6890916661206689	0.28173866606195364	0.46205058286391587	0.2787678348341538
171.7117117117117	0.6888795338311737	0.2830885934933279	0.4623690159504114	0.28010120765944496
171.77477477477476	0.6886702688970412	0.2844406028332087	0.46269079874971025	0.28143655164805453
171.83783783783784	0.6884638291512805	0.28579466346529514	0.4630158820013299	0.28277383781228704
171.9009009009009	0.6882601724269011	0.2871507447732845	0.46334421644478785	0.28411303716444547
171.96396396396395	0.6880592565569122	0.28850881614087565	0.4636757528196017	0.2854541207168346
172.02702702702703	0.6878610393743234	0.2898688469517676	0.4640104418652893	0.28679705948175915
172.0900900900901	0.6876654787121439	0.2912308065896578	0.4643482343213679	0.2881418244715221
172.15315315315314	0.6874725324033835	0.29259466443824517	0.4646890809273553	0.289488386698428
172.2162162162162	0.6872821582810509	0.2939603898812279	0.465032932422769	0.2908367171747813
172.27927927927928	0.6870943141781558	0.2953279523023055	0.46537973954712686	0.2921867869128866
172.34234234234233	0.6869089579277076	0.29669732108517477	0.4657294530399462	0.29353856692504676
172.40540540540542	0.6867260473627157	0.2980684656135357	0.4660820236407447	0.2948920282235672
172.46846846846847	0.6865455403161894	0.2994413552710854	0.46643740208903994	0.29624714182075085
172.53153153153153	0.6863673946211382	0.30081595944152273	0.46679553912434957	0.2976038787289026
172.59459459459458	0.6861915681105714	0.30219224750854623	0.46715638548619104	0.29896220996032624
172.65765765765764	0.6860180186174982	0.3035701888558544	0.46751989191408216	0.3003221065273264
172.72072072072072	0.6858467039749283	0.3049497528671463	0.46788600914754075	0.3016835394422074
172.78378378378378	0.6856775820158708	0.306330908926119	0.4682546879260837	0.3030464797172723
172.84684684684686	0.6855106105733352	0.30771362641647226	0.46862587898922936	0.3044108983648266
172.9099099099099	0.6853457474803308	0.3090978747219032	0.4689995330764947	0.30577676639717305
172.97297297297297	0.6851829505698672	0.310483623226111	0.4693756009273977	0.30714405482661644
173.03603603603602	0.6850221776749534	0.31187084131279397	0.4697540332814559	0.3085127346654611
173.09909909909908	0.6848633866285991	0.31325949836565065	0.47013478087818683	0.30988277692601085
173.16216216216216	0.6847065352638136	0.31464956376838005	0.47051779445710834	0.3112541526205707
173.22522522522522	0.6845515814136062	0.3160410069046792	0.4709030247577376	0.31262683276144343
173.2882882882883	0.6843984829109862	0.3174337971582481	0.47129042251959263	0.3140007883609345
173.35135135135135	0.6842471975889632	0.3188279039127837	0.4716799384821907	0.3153759904313468
173.4144144144144	0.6840976832805463	0.32022329655198506	0.47207152338504943	0.316752409984985
173.47747747747746	0.6839498978187453	0.3216199444595507	0.4724651279676866	0.3181300180341534
173.54054054054052	0.6838037990365691	0.3230178170191791	0.4728607029696198	0.31950878559115603
173.6036036036036	0.6836593447670272	0.3244168836145691	0.4732581991303667	0.3208886836682977
173.66666666666666	0.6835164928431292	0.3258171136294181	0.47365756718944463	0.3222696832778813
173.72972972972974	0.6833752010978844	0.3272184764474258	0.47405875788637153	0.32365175543221225
173.7927927927928	0.683235427364302	0.32862094145228915	0.47446172196066455	0.32503487114359325
173.85585585585585	0.6830971294753916	0.3300244780277075	0.47486641015184167	0.3264190014243294
173.9189189189189	0.6829602652641623	0.331429055557379	0.47527277319942035	0.3278041172867246
173.98198198198196	0.6828247925636236	0.33283464342500213	0.4756807618429181	0.3291901897430831
174.04504504504504	0.6826906692067849	0.33424121101427623	0.4760903268218529	0.3305771898057096
174.1081081081081	0.6825578530266557	0.3356487277088981	0.4765014188757419	0.33196508848690703
174.17117117117118	0.6824263018562453	0.3370571628925679	0.476913988744103	0.3333538567989807
174.23423423423424	0.6822959735285629	0.3384664859489822	0.4773279871664537	0.3347434657542338
174.2972972972973	0.6821668258766179	0.33987666626184054	0.4777433648823114	0.33613388636497077
174.36036036036035	0.68203881673342	0.3412876732148412	0.478160072631194	0.3375250896434958
174.4234234234234	0.6819119039319783	0.3426994761916824	0.4785780611526188	0.3389170466021132
174.48648648648648	0.6817860453053022	0.3441120445760637	0.47899728118610396	0.34030972825312766
174.54954954954954	0.6816611986864012	0.3455253477516818	0.47941768347116637	0.34170310560884193
174.61261261261262	0.6815373219082843	0.3469393551022366	0.47983921874732427	0.3430971496815616
174.67567567567568	0.6814143728039614	0.3483540360114253	0.48026183775409476	0.3444918314835895
174.73873873873873	0.6812923092064416	0.3497693598629468	0.4806854912309957	0.3458871220272304
174.8018018018018	0.6811710889487343	0.3511852960404998	0.4811101299175445	0.3472829923247884
174.86486486486484	0.6810506698638489	0.35260181392778256	0.4815357045532589	0.34867941338856756
174.92792792792793	0.6809310097847947	0.3540188829084941	0.48196216587765667	0.3500763562308729
174.99099099099098	0.680812066544581	0.3554364723663316	0.4823894646302551	0.3514737918640072
175.05405405405406	0.6806937979762173	0.3568545516849948	0.4828175515505721	0.3528716913002758
175.11711711711712	0.6805761619127133	0.358273090248181	0.4832463773781249	0.3542700255519815
175.18018018018017	0.6804591161870777	0.35969205743958893	0.4836758928524313	0.35566876563142935
175.24324324324323	0.6803426186323205	0.3611114226429175	0.48410604871300894	0.3570678825509233
175.3063063063063	0.6802266270814505	0.3625311552418653	0.48453679569937547	0.3584673473227681
175.36936936936937	0.6801110993674776	0.36395122462012963	0.48496808455104823	0.3598671309592668
175.43243243243242	0.679995993323411	0.36537160016140985	0.4853998660075449	0.36126720447272387
175.4954954954955	0.6798812667822598	0.3667922512494048	0.4858320908083836	0.3626675388754445
175.55855855855856	0.6797668775770338	0.36821314726781146	0.48626470969308105	0.36406810517973126
175.6216216216216	0.6796527835407422	0.3696342576003293	0.48669767340115544	0.365468874397889
175.68468468468467	0.6795389425063942	0.3710555516306564	0.48713093267212426	0.3668698175422219
175.74774774774775	0.6794253123069993	0.37247699874249207	0.4875644382455051	0.36827090562503473
175.8108108108108	0.6793118507755671	0.37389856831953333	0.48799814086081544	0.36967210965863023
175.87387387387386	0.6791985157451066	0.3753202297454792	0.4884319912575731	0.37107340065531347
175.93693693693695	0.6790852650486274	0.376741952404029	0.48886594017529555	0.37247474962738897
176.0	0.6789720565191388	0.3781637056788796	0.4892999383535002	0.37387612758715966

